Scaling relations of z~0.25-1.5 galaxies in various environments from the morpho-kinematic analysis of the MAGIC sample

The evolution of galaxies is influenced by many physical processes which may vary depending on their environment. We combine Hubble Space Telescope (HST) and Multi-Unit Spectroscopic Explorer (MUSE) data of galaxies at 0.25<z<1.5 to probe the impact of environment on the size-mass relation, the Main Sequence (MS) and the Tully-Fisher relation (TFR). We perform a morpho-kinematic modelling of 593 [Oii] emitters in various environments in the COSMOS area from the MUSE-gAlaxy Groups In Cosmos (MAGIC) survey. The HST F814W images are modelled with a bulge-disk decomposition to estimate their bulge-disk ratio, effective radius and disk inclination. We use the [Oii]{\lambda}{\lambda}3727, 3729 doublet to extract the ionised gas kinematic maps from the MUSE cubes, and we model them for a sample of 146 [Oii] emitters, with bulge and disk components constrained from morphology and a dark matter halo. We find an offset of 0.03 dex on the size-mass relation zero point between the field and the large structure subsamples, with a richness threshold of N=10 to separate between small and large structures, and of 0.06 dex with N=20. Similarly, we find a 0.1 dex difference on the MS with N=10 and 0.15 dex with N=20. These results suggest that galaxies in massive structures are smaller by 14% and have star formation rates reduced by a factor of 1.3-1.5 with respect to field galaxies at z=0.7. Finally, we do not find any impact of the environment on the TFR, except when using N=20 with an offset of 0.04 dex. We discard the effect of quenching for the largest structures that would lead to an offset in the opposite direction. We find that, at z=0.7, if quenching impacts the mass budget of galaxies in structures, these galaxies would have been affected quite recently, for roughly 0.7-1.5 Gyr. This result holds when including the gas mass, but vanishes once we include the asymmetric drift correction.

==> anc/table.txt <==
ID z RA Dec N Reffd Reffb Reff logBD q PAm FWHM OII_flux_22 OII_flux SNR i PAk rs Vhmax Vr22 sigma Vc22 logM* logM*_R22 logSFR logMg logMdyn
121-CGr61 0.3641871430771142 149.71806591000686 1.9216109128878303 14 2.200307433160748 7.388540742648583 3.5469891298094436 -0.26059566295769493 0.7 -10.66 0.7829923599506506 11915.0419921875 23629.11328125 43.3986930847168 47.308175140664446 176.94905974999443 8.267874356703542 125.86408895959816 153.52394102154526 0.0 153.52394102154526 10.100000381469727 10.024769640271947 -0.4821671349848073 8.395715443681652 10.255612911099169
108-CGr61 1.3579963477556833 149.71867650613666 1.922475670691372 -99 4.779658279576091 0.27480581484215716 4.711066112964474 -1.5058599088630997 0.45 67.72 0.5386685334933861 9049.3095703125 10711.634765625 26.577911376953125 71.16492532908556 -140.02235074858783 1.4868754092752652 60.50729798408269 67.05344248058366 53.90766143798828 104.35249524695148 9.239999771118164 9.067969651144338 0.31890851976851553 9.342847795797502 9.698164182017548
102-CGr61 0.4650706803385354 149.71895009102985 1.9211586700528929 -99 2.211081488507475 6.5134490288385845 2.511260703145011 -0.8800540442465521 0.34 -74.84 0.7581385875392477 8264.6220703125 18936.923828125 71.5104751586914 74.38480995730859 -92.3134791427172 5.112577030761937 4.942432183607376 36.95869221950788 0.0 36.95869221950788 9.079999923706055 8.92337315236966 -0.5713059653898995 8.315570951189201 8.915360130641858
87-CGr61 1.1630022503100204 149.71915765899337 1.9188773293520052 -99 7.780656178466441 0.12036906216686945 7.780672959013258 -32.61991879012977 0.83 -33.52 0.5863589208736248 26240.724609375 33962.08984375 93.16120147705078 36.234516497965075 -42.79502484822609 4.03005656530417 241.1254020531633 246.394975557291 42.77495193481445 254.43234131795143 10.4399995803833 10.37301342239387 1.0889792058180454 9.95846555306146 11.1543887408622
26-CGr61 1.1791057144583341 149.7222335061957 1.914045501212189 -99 4.197623378809899 1.6983487693575685 3.685473516349488 -0.28493892644240904 0.2 -36.48 0.5825581441220015 2533.83349609375 3226.997314453125 22.791318893432617 78.46 226.33045534994346 7.143400396826918 256.14863050399583 251.33143125583354 0.0 251.33143125583354 9.010000228881836 8.82325228987763 -0.35513111314455326 8.809782624591113 10.921565770166225
46-CGr61 0.947187490853916 149.72247832696155 1.916637497912071 -99 1.226090740419637 3.9709668153064555 1.4574143599378533 -0.7997224525306129 0.35 -56.06 0.6394613692780897 3500.394287109375 12280.0205078125 43.29246139526367 83.09121575746059 225.0788517029206 2.2585882060361735 226.54069554484542 140.3277245518561 49.95203399658203 158.6862401683653 9.069999694824219 8.890560826987985 -0.01018600705300497 8.437792841194577 10.290324536457296
117-CGr61 0.5988347166754584 149.72276473827318 1.9227189114487957 -99 4.628815572243153 0.09740773510612695 4.568969719277587 -1.557320565244694 0.72 58.76 0.7252355770756957 12564.1884765625 19580.697265625 71.91952514648438 44.9923625892925 59.46279893439754 14.869229023657528 134.9947986985569 113.63476971610193 10.499401092529297 114.69691896339451 8.819999694824219 8.677740564361969 -0.2913357877758224 8.816643421827171 10.353149118460559
79-CGr61 0.8834882001859039 149.7232485802373 1.9194786664650922 -99 6.463418209075603 1.6181144887056402 5.850913082395021 -0.5382448619926059 0.22 43.96 0.6552892632690777 6193.37451171875 7707.08984375 35.46242904663086 77.29 -90.4335076381218 27.305750046740304 313.9852527385116 271.1676319721078 0.0 271.1676319721078 9.050000190734863 8.898526325649655 -0.2870886132716578 8.973739892394141 11.177516617901746
125-CGr61 0.3122119338618603 149.72410727903917 1.9243542506168585 -99 1.1518976761128377 1.6724539839737955 1.287469482722103 -0.19559933631823137 0.42 -28.39 0.7957845803275547 3940.440673828125 9992.1416015625 28.054244995117188 69.5418602706471 -93.72088690581649 10.539851551111806 75.88591841420947 63.254162363801996 0.0 63.254162363801996 8.449999809265137 8.271164977235927 -1.251789205290644 7.634416074952937 9.069485114384445
25-CGr61 0.32869448752784347 149.72541857683487 1.9108362471142708 -99 4.8965190774441885 13.824164532592288 6.348296503089851 -0.4845038414677373 0.8 62.43 0.7916861310391344 55191.08984375 59354.12109375 190.9845428466797 38.22883088058069 61.61691482672296 0.742837060048789 80.36238033247422 76.98505636065917 19.616575241088867 82.29994505508695 9.619999885559082 9.662732895524725 -0.36319639170397483 8.902401249336382 9.955472945531683
39-CGr61 0.43181959066841347 149.72565690735442 1.9133218295685008 -99 3.1697100029411525 0.08203183237425345 3.169716839057013 -32.35838923294004 0.69 18.23 0.7662837856051523 34120.86328125 59102.578125 170.57540893554688 47.93720550178722 40.34332439326903 0.7422393887916194 101.83038774872843 94.33746161219932 1.6159924268722534 94.36790668858423 9.319999694824219 9.231824750983781 -0.1416651614277852 8.791501697800124 9.904018233279187
146-CGr61 1.2699140122714665 149.72648900029552 1.9290655868838784 -99 1.791228586711167 0.8748994049378355 1.6438960990544833 -0.422123187588022 0.3 60.85 0.5602333481053535 4494.7958984375 15947.2685546875 44.13532257080078 72.54 -84.76716511544666 31.20737453968249 68.51346773936089 50.53261091102172 47.0599365234375 86.17277726627266 8.859999656677246 8.66063497968703 0.4185071380170988 8.83286141395001 9.085022388735572
126-CGr61 1.0034352960822597 149.72667356738796 1.9246787436497774 -99 1.6691113729540923 0.11688454992675718 1.6124153133739199 -1.115947192464324 0.27 -29.29 0.6257294236640923 6490.8798828125 20397.994140625 80.86653900146484 74.34 248.32733312624305 25.54272100166981 45.54820463366576 65.20172402628373 31.867443084716797 80.53222621576114 9.4399995803833 9.24697501640548 0.2985980558847631 8.751149052463482 9.329787560443924
7-CGr61 1.172072264639215 149.72737574462477 1.9099540809614615 -99 3.718998719889687 0.12051194814937419 3.7190067406569214 -31.704573973108847 0.16 -76.03 0.5842310180375385 18028.93359375 38131.3046875 101.59986877441406 80.79 -70.33263616309748 2.0622889954065142 221.3932410423794 215.1356094890229 0.0 215.1356094890229 9.1899995803833 9.177457808364156 0.7107489788775359 9.383033264836573 10.702880604319722
12-CGr61 0.3392271844011008 149.7278094830968 1.9099264945071397 -99 11.089448277402733 1.943758945771838 10.428343221565026 -0.810372276855206 0.56 -2.41 0.7890981741861091 49699.71875 35996.09375 62.5491828918457 58.637475843993 -211.9990859647548 12.042173128393879 54.94306311314585 55.726653054525826 35.272178649902344 76.43649881714148 8.319999694824219 8.495258603600966 -0.6112626627479174 9.042655886953831 10.018538921212228
13-CGr61 0.7011522143473301 149.72833624534027 1.9109430814336033 -99 1.3327791310148027 0.10428631698081399 1.3327820054205204 -31.181196255554678 0.25 21.84 0.7000324638287161 2791.72900390625 10395.0517578125 41.418148040771484 79.46989726441217 200.83185033565195 7.09864995120399 157.86891188613905 157.36615023090368 0.0 157.36615023090368 8.789999961853027 8.600078181569966 -0.3999658177243783 8.15988694163875 9.868113094543869
36-CGr61 0.36323531239539286 149.73181866513505 1.915551997956638 14 5.752749789488047 0.1180051238869343 5.4326379012642185 -0.8966219587039219 0.24 63.63 0.7832433248607453 53822.59765625 50491.5234375 114.30227661132812 87.75534027029995 248.60697418660584 12.260344497097362 499.9777706093212 507.06186312034794 35.183040618896484 509.74012496064944 10.579999923706055 10.479021490866304 0.13635328784482262 9.283010655994188 11.652976996355596
73-CGr61 1.4326888705323566 149.7345429065073 1.9189683277955245 -99 5.945766051008208 0.12315174090737796 5.945778874246157 -31.365084823539345 0.41 29.62 0.5202109034825914 7579.40087890625 12080.4404296875 34.43971252441406 75.1620881293429 -131.46670287024693 3.5413886145607867 183.17833979227052 166.9146445539462 7.862813949584961 167.3215796650956 9.510000228881836 9.35696125321593 0.4645228177879338 9.394048628907273 10.755084335028068
113-CGr23 0.957286190238942 149.78458233026174 2.172386749653341 -99 4.778693883788448 0.2611181861064287 4.49433752783757 -0.8598038319870427 0.54 -29.97 0.8347965370152975 6572.98095703125 12202.9248046875 56.13158416748047 63.12856877118293 -188.91416444646882 7.518366076471059 0.9425522611807667 63.68549245742426 36.46700668334961 83.55534463886954 9.930000305175781 9.757058841233864 0.1650649887255229 9.05139339363559 9.754374023879388
68-CGr23 0.9568594955529859 149.78471400459227 2.169341500686004 -99 1.1529584643997255 0.11552690024045345 1.152960950986081 -32.017358938529 0.76 23.07 0.8348740368916986 3504.7783203125 19308.03125 48.4270133972168 43.538340944585215 42.54933567524154 12.530018745437733 10.549283866338369 191.99105755882783 72.16654968261719 219.81398988090632 10.170000076293945 10.09249865903072 0.47546022469638205 8.599767576986608 10.093104311234194
127-CGr23 0.3545237059456594 149.78652549948984 2.1762647498781202 8 4.1847251461324655 0.07260106082811356 4.184734171332221 -33.16438873750035 0.37 -89.26 0.9545902994726723 27197.580078125 36654.953125 131.36460876464844 73.08115156004494 99.20357459965652 5.974139473958826 83.32701221923868 85.1327931875853 0.0 85.1327931875853 8.84000015258789 8.70637626761375 -0.5597821966143759 8.644930932639523 9.970920779485127
33-CGr23 0.35481954806289795 149.78702409785532 2.161092586933191 8 4.105548616908107 0.6103824492394354 3.7159737503110057 -0.5955624755397104 0.78 -77.41 0.9544949270165172 16342.26171875 22341.951171875 113.5359115600586 40.123617152111834 -79.35153224384106 12.03273150096836 109.4360197273261 147.72897106468486 43.94225311279297 161.46788049272763 10.3100004196167 10.186326807271657 -0.4188763329753136 8.686741123888712 10.447383803372505
110-CGr23 0.7309104221569767 149.7875444281187 2.172788170252162 -99 4.552296317327971 0.966409274069625 4.247361735612482 -0.7342882563257307 0.25 28.12 0.8798153020760913 4310.74169921875 6412.19677734375 44.22398376464844 79.221383368707 37.56484229463632 1.3630578567175373 136.33555256376061 134.98410897071997 0.0 134.98410897071997 9.15999984741211 8.98668480030654 -0.5684061817950348 8.630454693837482 10.281475162474905
120-CGr23 1.1589450184303849 149.78773715783103 2.1756894978684156 -99 6.399509697424748 0.12029153566587873 6.332477928669526 -1.6503586775927543 0.61 -54.72 0.7947467393571438 21237.279296875 30906.740234375 173.49057006835938 57.11605893407353 -239.53242796553565 1.1200595894698926 142.7643706707106 109.27625556438451 33.301544189453125 119.92115864207324 9.729999542236328 9.597539190883905 0.7016470493496267 9.601545172198344 10.407677410485409
41-CGr23 0.372294111591029 149.7879583367603 2.166256667312367 -99 0.8631003639888123 0.43604549639018125 0.7973828947477941 -0.44599213328965875 0.46 82.25 0.9510358934259998 2759.317138671875 9980.431640625 34.63420867919922 65.99185553821697 239.11993610211613 11.15710732278815 2.662408804180512 40.95807634413467 29.16742706298828 59.575073487628984 8.819999694824219 8.620187549411089 -1.0747825958059438 7.579052236948465 8.603218323374229
77-CGr23 1.027323664037512 149.79014749600643 2.1712034159554743 -99 2.082464684876004 0.11752058041060968 2.082469176129098 -31.43559018946182 0.85 80.96 0.8208492388493136 8248.9921875 24330.5703125 116.96265411376953 33.9386119093974 25.989334886097936 3.647286892850032 110.72718380650146 113.70026290127683 23.620704650878906 118.97568111958168 8.84000015258789 8.651360622362146 0.3757071982030076 8.896980226044292 9.908950784057566
79-CGr23 1.2099464980739856 149.7947656585723 2.1712673299316045 -99 2.186866119960452 0.12108893244520776 2.0783029837588956 -0.9447965898187679 0.13 30.69 0.7846021642301946 4707.04736328125 11279.80078125 40.39866256713867 82.53 23.526609134569355 20.389732792068223 194.55174983783485 123.22011483344733 34.57130432128906 133.4637849044202 9.229999542236328 9.035949250737586 0.21784876100032877 8.858876494693599 10.130284271344115
90-CGr23 0.37942850173407416 149.7949632562755 2.169390416046558 -99 4.1371935631419055 0.07582832777019621 4.137202485830261 -31.90060717993954 0.43 -10.79 0.9496073878156683 9784.0908203125 10403.3173828125 67.36677551269531 68.19837547190455 21.627264640786336 17.360453957769337 60.63818982950679 55.153218289528034 0.0 55.153218289528034 8.75 8.611248461120402 -1.037325361151834 8.374530222210774 9.601454579118727
13-CGr23 0.6772244510536563 149.79496957961015 2.160465581544364 3 2.1733299821624854 6.125212882556333 2.577521252625621 -0.7036195216545392 0.51 -79.57 0.8904545860481701 39202.96875 119612.328125 312.0470886230469 60.93714966074343 -111.11718022287502 8.564682751464373 0.41684483370502984 97.7638006117319 42.658626556396484 116.45269096651344 9.920000076293945 9.7637101718091 0.7846468384990407 9.148718957814804 9.740302978075514
114-CGr23 0.9525113465265047 149.79551309133714 2.1744210847464407 -99 1.548536896347169 3.600175198661079 1.7770882299533737 -0.6538396856396823 0.54 -57.51 0.835742248833669 1867.2154541015625 7206.291015625 29.842317581176758 63.12856877118293 107.79370630479224 28.303007983189534 170.15450608239541 125.1083980016658 0.0 125.1083980016658 8.960000038146973 8.780604338574957 -0.23366698188735233 8.304790923590632 9.663715398876509
119-CGr23 0.35401683977317533 149.79560992343335 2.171536251294322 8 5.227814879473304 0.07399904492177031 5.2278261543054425 -33.88753774261478 0.52 -16.84 0.9546697505040683 34014.6328125 35413.55859375 174.8960723876953 61.604847449374724 153.4319568456625 18.89582900267242 168.57618474714192 170.59646163001472 0.0 170.59646163001472 10.0 9.919712746409205 -0.3814778925829839 8.88348313753993 10.658524549438772
48-CGr23 0.8279825682828643 149.79737207870872 2.167199080767787 -99 1.359966798439824 0.3632484608210605 1.3035353261580729 -0.930480681729842 0.53 80.67 0.8605155955278522 3575.487060546875 16225.048828125 77.21258544921875 59.121765247590375 -134.34695084142618 23.931264298708903 82.86126198304744 50.02141333669444 44.78263854980469 83.15171775893646 8.59000015258789 8.395642530941315 -0.03068673232689194 8.367313915349955 9.046533396263081
94-CGr23 0.9411780798632658 149.79800291711285 2.1732748320727513 -99 3.39114828240542 0.11503216697440366 3.391155596097377 -31.517512591105614 0.63 -25.2 0.8379694532373496 4665.80126953125 9655.6025390625 54.6476936340332 55.38904678823186 -29.623117069743955 28.386059882707166 249.01561116686352 186.54195390242333 0.0 186.54195390242333 9.170000076293945 8.99055753623544 -0.12088035046582588 8.774400874733137 10.542087835190395
25-CGr23 0.6770997795695801 149.79961316412954 2.160838248890966 3 4.416460409265684 20.560802650212683 7.59761809421317 -0.43050550249640984 0.32 -89.97 0.8904625207451498 27441.50390625 49325.484375 203.6879425048828 74.30624531774238 -121.1773419247778 27.127835310111415 121.96233326012802 141.97027486920396 37.09312438964844 152.25813172309182 10.15999984741211 10.14081322317488 0.5102595766415425 9.326248889344074 10.405280870920775
30-CGr23 0.6764197492028519 149.7998086705086 2.1619268335659827 3 3.9991242557817444 1.765286606226371 3.807190654334975 -0.73722106691231 0.59 22.43 0.8906254551949314 42260.3125 70914.7578125 212.13479614257812 55.126859523967 167.62593254175852 0.9447062329906148 213.9186055407775 200.48225320261264 17.758434295654297 202.20516863866078 10.130000114440918 9.959528967151938 0.6512953225032423 9.3744508584265 10.643075664531311
117-CGr23 0.6904559248850521 149.79988984608397 2.1749839197998564 -99 2.7584677153669257 0.10362388111821658 2.7584736645562455 -31.967854907901735 0.56 15.37 0.8878300484413097 8167.30712890625 15128.7119140625 32.977230072021484 57.297698643887195 12.387056087192946 7.994589301773052 148.4940416432163 157.10316690768462 0.0 157.10316690768462 9.470000267028809 9.283681711506034 -0.2235963645562004 8.665179937974868 10.264197333020375
52-CGr23 0.6974429369722517 149.8009926785409 2.166771169064027 -99 2.2284874811332047 4.413279129303013 2.9196502642187907 -0.10386436136817476 0.25 -9.0 0.8864690788092047 21381.306640625 57601.67578125 194.57357788085938 79.50688585570082 -190.9960692515416 26.871018332300487 194.30486999371755 130.0514902067687 18.643795013427734 132.9589805485407 9.260000228881836 9.114510984535315 0.34067477099162496 8.912672980554158 10.06470785763546
91-CGr79 0.7699025407650342 149.8089470030554 1.823665750771057 -99 5.669588560088294 0.10803331859924341 5.669600787694049 -31.768759933211946 0.19 8.97 0.6600851160669952 8344.9716796875 9582.8134765625 47.6615104675293 84.32294619925267 190.126744953374 24.99494669178751 315.5378924852289 271.4754835440252 0.0 271.4754835440252 9.640000343322754 9.489329342423407 -0.2686933568490848 8.953549930199495 11.124626980663752
94-CGr79 0.8681569782353691 149.80904475343448 1.8261706677842826 -99 1.1782977548657108 0.11243299187649912 1.1783002961013325 -30.86037309030039 0.97 -20.5 0.6408331035038505 453.6442565917969 1881.5556640625 29.282630920410156 14.930198455724225 -48.15594827003909 15.957049434236204 408.7289177871982 217.74088230459876 11.106032371520996 218.36311164632897 8.109999656677246 7.985529164664489 -0.9150906305763221 7.727904371402669 10.35399889195587
80-CGr79 0.7429615883524452 149.81159050342842 1.8215802511524388 -99 3.1227719002295595 0.10665204577286747 3.122778635113979 -32.02556311294637 0.78 14.16 0.6652725498668576 9626.5126953125 21255.568359375 194.98403930664062 39.397799008318515 9.645420606043444 7.035146025706052 135.4653958394821 128.62836415963145 32.106971740722656 137.16101072088162 9.640000343322754 9.459978799573701 0.04001145717979817 8.819423757047101 10.288023310292395
14-CGr79 1.0342168115388706 149.81311909389288 1.8135012535987525 -99 3.0834180447561 1.6735192594057917 2.935957820339998 -0.6436958941423943 0.64 52.04 0.6085618179831442 10151.9140625 23803.68359375 150.67027282714844 54.52178093395939 -131.9382592016771 4.291362134960511 157.1862141585426 145.64329837725967 38.51860427856445 156.44830676123826 9.550000190734863 9.3628913508097 0.41919977182362467 9.073526224058009 10.404514892047365
51-CGr79 0.9123923786308821 149.8154265805013 1.8191203322522935 -99 5.084860084274717 20.90974765924722 9.328257097892289 -0.26192136449869813 0.23 -21.4 0.6322718868030024 15556.3564453125 23170.474609375 265.8219299316406 76.7 -23.13988429180415 4.814493159911235 129.3386881129439 133.52555692800877 24.58696746826172 138.41609763810965 9.359999656677246 9.361536380896625 0.24119641845937043 9.234529154334359 10.438785338742163
59-CGr79 1.4568752678018662 149.81578318070848 1.821447337719519 -99 0.9096761746070801 0.12326235428280219 0.9096781365063449 -30.704050924990188 0.7 -41.38 0.526153748836465 541.82861328125 3764.625244140625 31.82855224609375 49.183020095276866 -150.20558751449624 31.571928206621795 157.65888648812577 77.5376547041749 0.0 77.5376547041749 8.859999656677246 8.669898425722582 -0.061348547163326335 8.113468184432657 9.214758464645431
123-CGr79 1.3629597373192808 149.8161809157282 1.828501415857921 -99 5.895695174755165 0.12272471221388769 5.8957078900052196 -31.397104185976218 0.43 82.13 0.5444034322561835 10347.271484375 16311.3564453125 113.85186767578125 73.09496033062565 -120.3792019012547 32.67862781450691 296.62471310113375 254.61308800621836 0.0 254.61308800621836 10.119999885559082 9.96688999120849 0.7551083500217501 9.570117373653455 11.064648621270644
89-CGr79 1.1647484299208415 149.81662426554368 1.8251854221401738 -99 1.9576114311665413 0.12039430695981189 1.5506872360341963 -0.20620856493056333 0.35 -66.45 0.5830400134454385 1343.6624755859375 4324.869140625 46.74848175048828 83.09121575746059 33.06191180710147 8.585375538321914 20.35914771813289 26.775926564253677 37.06421661376953 61.14911103521988 8.539999961853027 8.329718853988124 -0.24005189055382914 8.414714920856827 8.6104274074798
120-CGr79 0.8958426165696236 149.8168948414416 1.8268983363912044 -99 4.089841587852758 2.6259415744426424 4.031124005644508 -1.0965466133813095 0.29 26.62 0.6354389578315729 25917.853515625 48775.94921875 303.412841796875 73.14 22.151915733260807 28.282503823001882 231.46669441708727 183.18595501773214 53.28274154663086 199.50690544077347 9.710000038146973 9.533587266158484 0.6193314893366199 9.345859036018743 10.63462022300377
99-CGr79 0.9461206460105325 149.81739175882512 1.8263125029913303 -99 0.7303067173829773 0.11519033397207844 0.5809810598786089 -0.16673854529701898 0.51 -35.29 0.625697887473768 2332.4541015625 10871.2548828125 104.7000732421875 65.73281590881255 37.04151710154764 24.76140538250513 0.8293854528485354 40.122468353984544 42.478736877441406 74.69663484764807 8.739999771118164 8.531239427587893 -0.0620619531499171 8.182307198285164 8.541536400192394
41-CGr79 0.7488187664701433 149.8178884096285 1.8158899963418664 3 6.659122411012377 0.1069566721974362 6.459185579914934 -1.181023982429247 0.36 39.9 0.6641570718282278 37484.5703125 39873.5703125 318.3477783203125 71.10257862913359 35.59682895766531 15.046777117802913 171.32393334328 173.45038580944447 26.730987548828125 177.92424474248435 9.779999732971191 9.652582871923594 0.36301663791285954 9.465404599340028 10.784369872998523
66-CGr79 0.5311926488928702 149.81809009929242 1.818602672068344 19 6.380514533087198 3.905124822237989 5.706435401264327 -0.12777527185219711 0.35 78.26 0.7065964875404968 11287.3330078125 12377.2109375 77.6127700805664 73.0679576111803 -95.29425757665771 1.6860871693244146 223.62526048374878 224.94967953823425 44.056304931640625 234.2487266425575 10.770000457763672 10.665681445974082 0.06381650002336936 9.199915504055786 11.015169463603325
42-CGr79 1.457564440308753 149.81843453153797 1.81767717754085 -99 7.211092106208467 0.12326653173005926 7.2111076583760365 -31.872329177096688 0.44 -25.12 0.5259567660836781 40855.4453125 43505.11328125 190.1449432373047 72.12324926777057 -192.07410171422725 31.08755680121972 96.09957091176426 121.13596566616651 39.64022445678711 134.65098011838046 10.34000015258789 10.213116607636987 1.3745875563342869 10.182534362315923 10.503051570512035
114-CGr79 0.6683430630404319 149.81849740836697 1.8250030814208995 4 5.010793968947893 0.5849335000486111 4.5790362801407944 -0.6589174658492435 0.52 -67.05 0.6798480733929754 21873.97265625 30098.1953125 363.8829040527344 60.24940509731264 98.64797822611473 23.603684430824217 131.6246799539525 178.6449241707207 28.797836303710938 183.68043651589105 10.600000381469727 10.43978447382327 0.5582472776460957 9.402166633160707 10.66295470115205
63-CGr79 0.5334019603196087 149.818928343098 1.8192867533025276 19 3.7172317503051544 0.09389738448021935 3.717239767261564 -33.017870209928084 0.27 0.88 0.706218149912121 4043.204345703125 6728.12744140625 53.589534759521484 79.5074449910443 -3.5013601349838837 4.143458121448511 108.35939318576327 128.045313513688 30.241323471069336 135.67455595077035 9.880000114440918 9.709231923038075 -0.7311006071869638 8.386387527810406 10.263837036501661
129-CGr79 0.5301538072605989 149.8201795126849 1.826917754083713 19 8.456327134117483 9.1796864243568 8.596719746163457 -0.3435186258053955 0.2 -74.66 0.7067915040407604 23482.93359375 19229.162109375 174.33917236328125 78.46 -74.0279110627356 24.427003264545036 310.87166134713385 307.2339204545551 53.34960174560547 317.26058357758257 10.380000114440918 10.358015903821258 -0.0287666297729794 9.343616246622256 11.38198864445381
70-CGr79 0.5335743003315363 149.82046484991875 1.8219396733236 19 2.4549931128403535 0.09208526304727507 2.4549984075257787 -31.295845313927458 0.71 -9.55 0.7061537998295409 2380.5146484375 4840.2080078125 51.6571159362793 46.22623700607432 20.773172074840716 23.521816957377553 38.815450089282635 29.193387865544835 11.42932415008545 33.758535013076894 8.039999961853027 7.857462793038502 -1.0185078432105157 8.057352544044385 8.789564050478809
62-CGr79 0.7481674710899535 149.82081300511933 1.819909168153894 3 1.4562957103496321 0.49184730305494184 1.368611262399697 -0.7068465192412667 0.78 -69.83 0.6642798987715652 13455.6396484375 55338.41796875 388.17633056640625 39.39150056979153 47.662302246221714 27.81187272874504 98.38047110865998 104.0048142546687 44.5201530456543 123.19698960610522 9.699999809265137 9.503697897958888 0.47947525992688544 8.74495453649485 9.636117704535517
87-CGr79 0.5283531252832661 149.82237884462415 1.8237499203435092 19 1.8433822379196667 0.09161939552284624 1.8433862135434744 -31.623107905350142 0.4 -68.71 0.7071815370412875 1227.419677734375 3819.02978515625 52.631805419921875 68.9203123851977 86.73867870635002 1.277094909895037 70.5436045542932 72.41558303745019 0.0 72.41558303745019 8.699999809265137 8.70579116374215 -1.1317520588476555 7.77338190223952 9.49301984167781
95-CGr79 0.8401556450523513 149.82248608195684 1.8255744992547072 -99 0.7789569977886994 0.11127957111267134 0.7789586777658208 -31.122164654650568 0.53 -49.87 0.6463598563105877 1291.2308349609375 9206.4912109375 77.74649047851562 59.09524781918194 140.60858950668245 17.571739008116587 54.00538569747883 60.599614048614974 34.304988861083984 79.12865597563948 8.899999618530273 8.749938661276284 -0.2608297226340193 7.924460834120184 8.865691666279929
69-CGr79 0.6679216483820756 149.82293167845853 1.822345586942397 4 3.1488908809140335 0.1022367169127933 3.0705404506047156 -1.2646522071507358 0.59 -10.36 0.6799221525951836 3604.750732421875 7196.32861328125 85.83602142333984 55.147031018472234 43.65204424016554 16.809852837087224 23.56537113855778 27.008574947004885 12.949308395385742 33.141653762136805 8.59000015258789 8.405660201610388 -0.6106796160605817 8.416117927403988 8.794826390126804
112-CGr79 0.43264262138668164 149.8230604965233 1.8263939983836868 -99 2.6475281513202487 0.16423871906453152 2.5542186413734034 -1.1012667390260193 0.38 38.04 0.7258134139871871 9802.671875 18461.6953125 156.71275329589844 71.57637172746607 22.500973314572605 18.732899881127512 122.6138582207026 95.11299884392344 9.089801788330078 96.06381442300042 9.0 8.815974992701156 -0.6535283695541951 8.36055096974957 9.89115573527411
136-CGr79 0.5284522201057897 149.82343784580758 1.8307447542898798 19 6.640158813019676 0.09347173598233605 6.548513351193319 -1.5286651035116963 0.48 58.37 0.7071386625219812 16128.427734375 16128.427734375 168.06570434570312 63.63473831791105 232.71061182447175 7.077867439185235 164.68792561731618 172.94814710675314 17.494873046875 174.88400976103256 9.8100004196167 9.72235099884591 -0.3861603831902193 8.955739646359724 10.77646414063215
104-CGr79 0.5303886521273053 149.82378850624198 1.8251998346355325 19 10.590500465238561 1.2740175633342974 9.47231636450198 -0.5788532617736566 0.58 22.03 0.7068110133515108 23373.8671875 17704.244140625 496.7641296386719 56.302606947227034 202.2482476329647 24.449487804994206 218.55950497654615 276.47061389474027 35.43309783935547 281.4215877945754 10.989999771118164 10.979727095539628 0.4091347828849466 9.739412277912567 11.37068454494003
58-CGr79 0.5328257318742555 149.82473368383006 1.8198408392991963 19 2.6817759832078467 0.09203074753630221 2.6817817669960524 -31.313598865957267 0.6 26.6 0.7062747371275963 3808.49462890625 8684.7041015625 77.6991958618164 55.536379787428885 31.002718791722657 2.838259350655765 45.07830180541463 49.65205235327258 40.81174850463867 78.29204109042662 8.680000305175781 8.496577188312202 -0.7658223829639451 8.224191650995639 9.292452845206725
109-CGr79 1.441575941808146 149.82518077417956 1.8275330913350787 -99 4.7824690922037725 0.1231960095879385 4.499440792580643 -0.8672165243173136 0.16 -28.38 0.5290965393986463 5433.322265625 7760.1767578125 37.075035095214844 80.79 -190.0704519933177 32.28953743087407 187.88468730329637 151.77609777686484 47.304019927978516 167.20902642900273 9.359999656677246 9.17896161137207 0.25496884744188214 9.231561382417564 10.513512068854086
81-CGr34 0.3824277014447106 149.84824209066227 2.492298168285879 -99 1.4970980665431284 2.2761378954673015 1.6838158756858232 -0.24507178064506147 0.43 64.2 0.7090100987205065 4295.81103515625 10706.6484375 58.433135986328125 68.17412262076222 1.0345213745534352 1.3775965137994424 91.18383387236221 93.16822148653681 0.0 93.16822148653681 8.460000038146973 8.287960443417175 -1.0170391627244972 7.872505027617523 9.589142958360128
22-CGr34 0.7307648705625238 149.84926439588298 2.482844828709333 20 8.026320164813535 8.4205360482715 8.069889251259685 -0.628812136354065 0.17 -41.14 0.6745530388371972 23916.5390625 23916.5390625 311.2572937011719 88.87621272338251 -213.89612606657766 27.828617478765942 480.42031473347174 439.7961014498988 0.0 439.7961014498988 9.640000343322754 9.561445801834617 0.07267083939238533 9.337204548701859 11.67677252148974
50-CGr34 0.5136117683713817 149.85052124994758 2.4875706666795496 -99 3.998148404498745 0.5760656463573169 3.735560502090029 -0.7792026456980413 0.81 -84.81 0.6960353772916985 15539.421875 23515.33984375 269.3649597167969 36.81738058055802 84.55077940205172 2.7814618621741007 76.87007572983958 82.3048094200318 21.270984649658203 88.14466624358472 9.5 9.346436762273568 -0.33670966909195615 8.73984138727683 9.948104249720794
132-CGr34 0.3875595542290762 149.85130807706298 2.496941498610598 -99 0.5810156560744596 2.4516401360813833 0.7100048528937855 -0.9050471704570121 0.45 -76.19 0.7085073784289696 2584.896728515625 14953.921875 124.88045501708984 66.64183952918141 145.61972227036324 5.584336555781613 36.65939733064016 34.69693137151458 20.361106872558594 45.999362249560036 8.380000114440918 8.19632093558992 -0.8585294099781557 7.489616647812916 8.425958807946804
104-CGr34 1.0067246597713488 149.851778587269 2.4938264175352574 -99 2.632020204286151 0.11697867574605116 2.5710706929063885 -1.29519683178715 0.68 69.37 0.6472330106626375 9667.185546875 24809.9921875 152.15557861328125 50.99539474625981 -97.86243309825909 6.237295413282098 134.19645961827064 138.44590508199337 38.02983093261719 149.49601440724734 9.739999771118164 9.550701457177416 0.45862227510446757 9.021552753087727 10.232799014367716
123-CGr34 1.006430689147972 149.85185425201774 2.4952949170908196 -99 4.344276138001921 0.14270373958972385 4.24830611199702 -1.3180132211077358 0.55 3.22 0.6472636953118375 13844.927734375 22368.951171875 174.01510620117188 62.259800857800094 191.77237354610975 30.023103887537157 149.91295362151314 123.17742297124697 27.891387939453125 129.93891825182106 9.59000015258789 9.415537739919513 0.37199819386235905 9.239141468013441 10.30844921693581
3-CGr34 1.3106368740064438 149.85216992587283 2.4818188353797073 -99 2.3941729926242212 0.12227645519020537 2.3941781561388487 -31.12241756865836 0.48 77.05 0.6172113598057779 5842.40966796875 14812.7333984375 39.17340087890625 68.38467362564693 -88.65608329566226 5.672591815836795 170.27761790373978 176.48508278989567 0.0 176.48508278989567 9.460000038146973 9.27114782558163 0.44825012694731997 9.013055066197886 10.335848681749138
137-CGr34 0.7308760819410662 149.85272008432085 2.4977106668698226 20 4.192580636946594 0.1971233565399561 3.927253940553322 -0.8322659895632929 0.35 -84.46 0.6745382018763298 7758.98388671875 13562.2529296875 146.53182983398438 71.87669405525237 86.98348917281936 26.856390344072928 170.32950360013805 136.06333945171073 25.224720001220703 141.11365150423762 9.199999809265137 9.0210874780278 -0.24167797507558014 8.791597018785058 10.382984592051953
53-CGr34 0.9897568103865837 149.85342141077427 2.488997582056562 -99 1.2186098127666636 0.11650189414595252 1.2186124409433294 -31.03042478053598 0.36 9.01 0.6489341556928789 2294.969482421875 11786.9541015625 147.55581665039062 81.39110853543859 220.52986356101616 9.379632326970082 0.01364994388527474 43.585919104667944 27.69570541381836 59.89363038429441 9.020000457763672 8.829967814710253 0.01959084656650777 8.338248382973857 8.829967839501089
34-CGr34 0.7305691619829975 149.85377933589888 2.4865798338218204 20 2.0259100086466564 0.10595763643549458 2.02591437792824 -32.12701629046528 0.21 72.91 0.674578760555382 1731.674560546875 5604.7734375 71.14207458496094 77.6685323876648 -132.28949706407087 26.80312904616023 127.16028337789265 85.0290411675919 17.504474639892578 88.90462548822222 8.390000343322754 8.242075190596026 -0.625550359227189 8.146148822772144 9.600520773776267
76-CGr34 1.326551062837202 149.85378724860573 2.4920016663489566 -99 4.5935074964217755 0.12242823817755263 4.59351740324272 -31.48787298776232 0.73 42.18 0.6155824817892982 7865.68798828125 15484.5810546875 60.66060256958008 46.407368200753986 -155.0974202132084 29.896219311593672 169.54852536189668 137.81868405251464 15.437382698059082 139.70783013135946 9.600000381469727 9.433820082151817 0.5101277564856093 9.290690597498548 10.440384238087878
90-CGr34 0.30620995393294503 149.85467674496508 2.4919985822507473 -99 2.5420381974810233 13.171182370367996 3.9398896709986397 -0.630278740794898 0.4 68.08 0.716578581476452 11089.509765625 17826.193359375 126.93944549560547 71.1749953280012 -93.93143476351844 16.3966489156812 62.81219121964528 57.49992771575861 0.0 57.49992771575861 8.859999656677246 8.805621307743342 -1.0203208323153632 8.137594957149963 9.398020831895355
103-CGr34 0.34813161650091984 149.85498640582333 2.4936892476399657 -99 2.23821917731599 0.7580370273398606 2.1456574122421617 -0.8860675884289986 0.41 46.18 0.7124153172990295 14884.0107421875 31833.46484375 247.45254516601562 69.99353610887356 -126.33634531055421 16.66131834823242 108.48260493209874 82.46257621125845 0.0 82.46257621125845 8.779999732971191 8.594561651189599 -0.6392708400044839 8.289601202597972 9.695019756091227
38-CGr34 0.7286539751983394 149.85651641261845 2.486234749149563 20 2.3074713156566307 0.1058473080576436 2.3074762921816885 -31.605365281898862 0.4 -12.08 0.6747756969145629 4092.027099609375 10977.9111328125 96.19840240478516 68.42296774937049 -192.8183159311031 2.959107431528275 159.78043079010658 169.71053024674288 0.0 169.71053024674288 9.479999542236328 9.291729567088067 -0.30458203445818727 8.447348912568014 10.299073487295708
33-CGr34 0.8387103667294558 149.85698841678436 2.4855585000293576 -99 1.1700164420347048 2.337808518210028 1.1912461869939912 -1.464225844600189 0.79 -40.12 0.6638633130463163 10456.728515625 54917.14453125 401.240966796875 38.341163185374434 -80.7830157494883 9.992711431307649 0.720379978630446 61.579756409663965 49.1530876159668 95.43229876868706 9.25 9.060369857567954 0.5148673857119677 8.670980610817178 9.05645854156982
59-CGr34 0.728012018558647 149.85738950313598 2.488402083956978 20 9.049136939455503 1.2256024065367803 7.091530324291426 -0.145126565360953 0.17 -81.07 0.6747925164562272 10056.5947265625 9213.0849609375 91.87968444824219 80.79 -74.80696649048235 24.498962075085856 362.383822098328 362.7257803618281 0.0 362.7257803618281 10.800000190734863 10.679990171023231 0.2909433924475165 9.494810119408324 11.56863844956936
130-CGr34 1.3041768245463485 149.85744969009525 2.49666925503012 3 1.5179279503079814 2.302557373897131 1.7382325102225082 -0.15495556882386094 0.55 86.42 0.6178239643140441 13161.59375 41764.90234375 249.59739685058594 62.259800857800094 205.96604842099453 28.078138635472797 25.368789955603347 61.046061140935045 48.53488540649414 94.38759878262672 9.449999809265137 9.260351863095723 0.8916306279766977 9.147672900165762 9.226540484511546
39-CGr34 1.304907761117752 149.85810841964397 2.486764750596241 3 1.8357805957421904 0.1222224098363642 1.8357845549715313 -30.990041486399686 0.31 19.61 0.6177635798270207 3871.397216796875 11932.0087890625 72.06214904785156 71.94 201.5989285470269 31.31116398270076 184.66015341088598 117.89470106004714 39.87274169921875 131.89692454862487 9.380000114440918 9.190252022119555 0.33736705668542555 8.812652967889967 9.876005215918253
144-CGr34 0.3210645053131316 149.8581225825938 2.4986501665098744 -99 2.6671977465172354 0.06804075883972538 2.6672034988645477 -31.51791078240881 0.21 72.06 0.715090220493724 8331.349609375 11512.87890625 71.19976806640625 77.88000000000001 -61.948638822159836 4.68209969573928 58.73298053563697 50.87296320612638 43.97087478637695 82.71409559577025 8.119999885559082 7.947106882476626 -1.1622369051699573 8.095066466192298 9.454600574456057
153-CGr34 0.7327515877292992 149.85947085009306 2.4986254202376466 20 10.684203085767075 21.219867101821404 12.974535341406224 -0.3144012649559627 0.18 -66.09 0.67432443301744 10820.4775390625 9603.45703125 86.60604095458984 86.32872395982092 115.5082658321852 26.082407319903755 499.9315273643388 498.69521852057767 0.0 498.69521852057767 10.489999771118164 10.551650868999104 0.08104074788889491 9.495522786158054 11.895922292279828
148-CGr34 0.7347276966958769 149.85978392006118 2.4977318340610357 20 8.2626711923822 0.10617670511927782 8.198104312576048 -1.779427630209804 0.33 -35.38 0.6741849007950649 22481.326171875 22481.326171875 189.87709045410156 73.26429741805111 -213.66559652238152 27.028661275444133 231.37163609381912 226.5006707392992 39.859619140625 234.08949179540488 10.210000038146973 10.124896651676197 0.28103139379040065 9.475155412059326 11.108497809780472
97-CGr34 1.1712406220390048 149.85997017584907 2.493992418612466 8 2.3135226059330436 1.0868736409122945 1.954088500540861 -0.0724193292091882 0.61 -34.98 0.6309787507281907 1540.6639404296875 5937.2890625 70.55657958984375 57.11605893407353 -32.810478572063175 6.260080772508181 1.4164724965675886 30.431585137531343 19.84876251220703 42.34173821618579 9.0600004196167 8.855923174979152 -0.09943259269894697 8.502336367160538 8.801915034607953
120-CGr34 1.1700734858866775 149.8600255785046 2.4919721655979536 8 14.92969096744439 1.7879003708592216 14.752393918390055 -1.569634956631925 0.56 -23.51 0.631084643867237 27621.1796875 18238.142578125 338.84210205078125 61.40002363197648 147.92104433217418 5.703253901953708 195.47362513347582 198.9528019750813 30.11264991760254 203.90467165042617 10.5 10.599434509171676 0.8650364432560366 10.250100767591267 11.242540144947926
57-CGr34 0.7370362678971198 149.8600790744144 2.488463914780281 20 2.745302923840628 0.10632466784820403 2.6330119817590845 -1.0378174963413793 0.4 16.74 0.6739167340656764 18849.716796875 42911.1640625 282.3139343261719 68.38910412238387 18.827912479229212 1.9692132949208594 128.02686529613445 123.64743247915416 32.45164108276367 132.68582207006492 9.449999809265137 9.259837963793244 0.29470345259823766 8.97134605387945 10.167471055811038
15-CGr34 1.1859556830356923 149.86026598398567 2.4833376632712927 -99 1.2386606767751147 0.120727161479056 1.2386633481954934 -30.935017792813916 0.63 22.45 0.6295428439092975 579.1876220703125 3201.517333984375 41.83815383911133 55.38904678823186 129.18684094165417 22.16317576894233 1.1260624929014358 47.95702454926418 14.89089298248291 52.798686820918164 9.109999656677246 8.919988220853757 -0.35497445281026513 8.05321691319707 8.920063403304509
154-CGr34 1.305628548520379 149.8610433899347 2.4982533452998767 3 0.8556055227899447 0.12222936039856354 0.8556073680749956 -31.763179476626192 0.54 40.02 0.6176933213101448 2795.839599609375 18499.84375 273.0408630371094 63.12856877118293 35.07610266897308 31.96442155385429 191.33271816439748 320.46946509621176 44.388702392578125 327.1627473280924 10.109999656677246 10.384136302956565 0.7581746550276497 8.808761224394535 10.410560255798016
155-CGr34 1.0266669231387038 149.8616855146105 2.498517919773719 -99 4.171291192976064 0.11750116036552292 4.171300189202802 -32.02022879086511 0.35 57.62 0.6452686618340228 44883.2578125 88005.828125 411.04339599609375 83.09121575746059 -119.57771259140299 10.742410688583066 322.3487866868949 278.48055058447324 57.860740661621094 291.4047369821506 10.270000457763672 10.093771456362363 1.2639713347852504 9.763847639642462 11.12577127930037
138-CGr34 0.7158515465971325 149.86179689054472 2.4967226611652102 -99 1.3963702238915248 0.10514836023279554 1.3963732354441982 -31.088369130726615 0.31 83.41 0.6760018259522493 1316.4542236328125 5202.65087890625 59.00149154663086 74.79288003307373 78.99959939309815 11.028810888780951 152.75603463686093 94.68638944223595 23.464277267456055 100.87998524242406 9.039999961853027 8.850080355382177 -0.6806078173264241 7.953713316998013 9.789295316036823
134-CGr34 0.7496906294685499 149.86182223361274 2.4958263298766052 -99 2.1976498059186196 0.1069936614371285 2.197654545591548 -32.281924112315956 0.9 -81.26 0.6726817028514694 26871.076171875 68409.9453125 481.304443359375 26.231125742159342 131.27978352469887 0.7385692892194672 79.6381224243053 122.87937347567888 44.42706298828125 139.43321362737694 9.960000038146973 9.77301695183827 0.6655389860423503 9.112999481964295 9.957828973576973
92-CGr34 1.1714320044264523 149.86261300128402 2.4931233336038354 8 2.390740403697385 2.4220706710845485 2.3943806444558122 -0.6034706947676377 0.19 -52.75 0.6309480790370352 22033.349609375 53918.890625 245.6063995361328 79.05 -46.305962244238486 0.913954851556351 149.99218887260298 140.44337219934653 62.73720932006836 168.4738767522085 9.539999961853027 9.35254852401241 0.9050615295715211 9.344795634363738 10.172584590389155
85-CGr34 1.1716527694199153 149.86317907873365 2.4926119156995177 8 2.0244391985986567 0.12050233324992006 2.0244435647081436 -31.14830569714381 0.27 38.58 0.6309401616718913 3987.584716796875 12611.2900390625 94.71329498291016 74.34 -149.4855181333363 4.382664971241764 73.10971145260886 82.18236168670306 45.14085388183594 106.00411920582548 9.109999656677246 8.920603830965092 0.2276101720093622 8.764469409997206 9.59968381256335
25-CGr34 0.7169968883981179 149.8634024966023 2.4843469159454714 -99 5.824274137124292 16.706913529178788 7.454475332259928 -0.5252622848630002 0.25 -84.86 0.675899885016753 12412.5390625 13916.1904296875 163.0541534423828 79.33335748206731 92.48953455714911 12.564862463309831 240.0959750195928 229.1042563033896 0.0 229.1042563033896 9.800000190734863 9.745780401564977 -0.1340367237590919 9.075458991903863 11.01174737746648
17-CGr34 1.0266322837371922 149.86403382040328 2.483178997276695 -99 2.8619165403829196 0.11748425863640886 2.8619227126803963 -31.196464431745984 0.63 -78.3 0.6453339703779278 2865.8564453125 6528.53173828125 76.25141143798828 55.38904678823186 -89.34994912480161 26.89532049691654 129.66688203693272 91.23016485899643 29.617496490478516 101.25598449770455 8.850000381469727 8.661975389782931 -0.19748474725197784 8.64659578721578 9.882539967576843
28-CGr34 0.7291662982561207 149.86416291982678 2.4839845006294183 20 4.747911261545447 0.15247529475079044 4.611178379240899 -1.1987521637553824 0.8 16.82 0.6747074080204397 26988.28125 43844.0390625 470.2882385253906 31.178446390440474 -145.23115062906965 5.147500744516484 123.62398514443684 139.3728415549642 41.51673126220703 152.3705834714872 9.859999656677246 9.712914437870436 0.40338237872698723 9.271076731506646 10.433787061298926
21-CGr34 0.9746395182964818 149.86465726564887 2.4840024199305644 -99 7.912847078872267 0.1160581853750699 7.912864144515294 -31.5516921026135 0.26 -26.78 0.6504472535824156 5204.0908203125 5486.38671875 46.47233963012695 74.93 -196.53246538232938 1.2389645648257934 314.8923715062352 203.40353090937776 0.0 203.40353090937776 9.779999732971191 9.667535844205023 -0.21888625023927838 9.09826385008 11.103645596344444
97-CGr32 1.319461341909451 149.9095124043821 2.513084497786447 4 9.470558836807767 0.12235864130242591 9.470579261968872 -31.944591960285365 0.73 -73.46 0.6636437713608235 24153.833984375 22934.48046875 92.53289031982422 46.407368200753986 118.78750912193988 0.9749941541599509 243.42339600777822 159.9424303954232 0.0 159.9424303954232 9.729999542236328 9.72339497265953 0.710165948074385 9.861929217376884 10.868239610701345
327-CGr32 1.0035353743124737 149.91232407969218 2.5296608318210225 -99 3.7427571090662712 0.23377620918590078 3.2383428771834684 -0.45032645400148985 0.31 23.78 0.5621165193365734 1298.39599609375 1510.7066650390625 21.840564727783203 71.94 -191.37621453615492 24.333421918179102 43.50739060713389 39.55972992954599 30.243396759033203 59.8099568353972 8.119999885559082 7.92398146839797 -0.8569884940201342 8.450533005816533 9.151464484629102
378-CGr32 0.7285445439067806 149.913547989586 2.530175914713535 106 4.279044294354737 0.5017978712330888 3.880346756742703 -0.6197226276389547 0.87 -1.09 0.5982287842951982 3948.669677734375 5862.74169921875 58.07646560668945 30.01633981605154 -179.0386978742617 10.868622010505907 0.407815095276162 179.41419295551415 55.86933898925781 197.62716240408602 10.739999771118164 10.573664897231684 0.04599682664668952 8.962458073065688 10.559719978059968
136-CGr32 0.7282607819825426 149.91360301652992 2.516258419273618 106 0.9417737694876155 10.58172774705186 3.565452630185716 -0.3598685773632327 0.33 30.08 0.7246216789685657 319.4101867675781 3248.59716796875 59.356361389160156 73.297867498434 -125.79483786628276 26.044207173165745 143.11654565383964 112.12215822710374 13.78544807434082 113.97132638715077 9.449999809265137 9.356442101074439 -0.8397447806758025 7.438068107639432 9.525354011091325
325-CGr32 0.7367755054896186 149.91418649053784 2.5277364981543538 106 4.670446194503917 0.10841727624929441 4.589532574079229 -1.4273902351593177 0.88 -88.54 0.597208558484091 34274.2109375 53602.2734375 397.38427734375 28.807037693003856 67.39172719475704 28.32216237640365 227.22799521393335 194.47789727531884 38.49932098388672 202.6881533398393 9.890000343322754 9.747707574895594 0.5124874705050407 9.356255066895722 10.723280629878293
340-CGr32 0.7366909737398459 149.91464172941517 2.529060426928663 106 6.668759643544327 0.10629199304342248 6.668774026063082 -32.92804325029591 0.22 -88.87 0.5972072501491551 9756.9716796875 11065.525390625 112.00031280517578 81.71597565404281 113.22753576127877 27.001882813614856 302.76959760833074 291.0350911494124 27.711124420166016 293.9231504950445 10.510000228881836 10.383012309092377 0.16116960683054019 9.269234845714754 11.231722806600079
36-CGr32 0.72587783364036 149.9150690940616 2.5063617516375243 106 7.984545034120461 0.16066333666750196 7.78312582075387 -1.2594807956832847 0.39 87.03 0.724839386424893 20512.716796875 21806.064453125 99.03103637695312 69.12001245096204 94.4606229654807 27.942509788798933 310.97669410595495 315.4857881784789 62.352195739746094 328.761972302827 10.6899995803833 10.600414976239005 0.572514184787378 9.639186379941172 11.372746556532656
30-CGr32 1.3965295162646232 149.91547016086952 2.508267498835305 -99 0.9639559782785357 0.13278985415061462 0.8194174401581157 -0.35943132766189473 0.64 -25.82 0.6556257222043991 2140.489013671875 7482.7890625 61.803985595703125 54.52178093395939 75.75518711601723 20.096309867487292 1.6299141443364387 60.7611240496618 33.058204650878906 78.07799282899794 9.220000267028809 9.015754217302305 0.19211834602814923 8.521044299530677 9.021052551068736
416-CGr32 0.7255842971710988 149.91718574168323 2.533565831663854 106 4.45234837610192 0.12050515547854199 4.181769626600508 -0.8545312503100979 0.25 0.19 0.5986021589850117 5089.53857421875 7072.25439453125 77.56768035888672 79.25965927649175 -170.42135565127157 12.121269482503996 162.97469378058162 161.6462874933579 36.28511047363281 170.3703688819436 9.850000381469727 9.671947059844271 -0.3975473729074956 8.72568255836844 10.572092924481833
234-CGr32 1.0996348169733645 149.91742766711988 2.5227592501653073 -99 3.525462192418006 0.1191839821642328 3.5254697957848715 -31.129487569812618 0.31 -33.39 0.6862575828358303 3405.573974609375 7109.25 61.683204650878906 71.94 -63.34208805487228 23.040608512776462 100.0244310989274 76.83416374182225 28.622785568237305 87.78308035158483 9.020000457763672 8.837679572317903 -0.08731040938843636 8.804799144976442 9.863928107983364
101-CGr32 1.4289425902878707 149.91753278275 2.5140498932160726 -99 6.56316664572848 0.12313633481666944 5.467008520970502 -0.34250331680677026 0.15 -55.28 0.6522672394984484 5050.17236328125 6282.32666015625 60.1190299987793 81.37 -194.61627112128235 14.71851433403015 181.35768993985647 172.7927609272576 0.0 172.7927609272576 8.859999656677246 8.688630072993973 0.14024690678431745 9.281484083155018 10.798060916774896
32-CGr32 0.4756726480361839 149.9180505755004 2.5053729987268833 3 3.177248534758912 1.2480190643897526 2.7235879144317012 -0.2040370022145285 0.27 0.43 0.7506238852947575 8501.8974609375 15118.8154296875 159.70359802246094 80.27563417610858 193.1490729492358 22.94753397200527 268.4286182837153 226.29946553965866 0.0 226.29946553965866 10.15999984741211 9.971427235750884 -0.37260978976233894 8.560635905631205 10.688897148696691
375-CGr32 0.3416005861493727 149.91845346056598 2.530140992631369 3 3.053389320038226 0.07091010961537914 3.0533959052851842 -31.58953206002554 0.2 -30.09 0.6491235641815216 6385.3310546875 9388.6845703125 77.13287353515625 78.46 -58.05612249218345 7.7567710589068675 83.7417724887768 82.35048148039806 0.0 82.35048148039806 8.510000228881836 8.343733813854081 -1.1887817531605904 8.090412170807594 9.79435087625984
239-CGr32 1.4388805881905893 149.91846274692136 2.522865415824195 -99 3.1041990163057656 3.1041990163057656 3.104199020345124 -0.48400000028105217 0.21 -55.62 0.6512942706406307 26962.455078125 57002.72265625 172.0640411376953 77.88000000000001 6.745320205781411 28.32234074403132 56.440685209921696 95.18207989843178 67.46464538574219 138.1046008040432 10.0600004196167 9.879784701056955 1.326648931698214 9.723837370665242 9.926968180645476
395-CGr32 0.8472141185157385 149.91889531046093 2.5343422460120277 4 2.7828082673198193 0.11158012298796387 2.782814269004425 -30.896294163451202 0.14 -75.68 0.5826363928272132 1533.7979736328125 3028.116455078125 34.91061782836914 81.95 85.64137304989907 2.003734752772641 65.02896156843227 45.19817817843871 29.37051773071289 62.77463975638696 7.960000038146973 7.773848216874942 -0.735442734309811 8.299781321830913 9.5349168735983
345-CGr32 0.726135513298416 149.9191307310706 2.5281109271775746 106 4.711488039190623 0.1056861381603998 4.711498200460291 -33.48539551505472 0.25 -79.86 0.5986494828368397 19635.123046875 27511.009765625 160.67105102539062 79.26262993118296 142.78829587126688 18.60113079221524 353.84893263542233 305.4231304934565 124.0354232788086 356.55268662838597 10.319999694824219 10.156661340216745 0.41837408665074366 9.295959600646537 11.196112837019559
414-CGr32 0.8467126562190541 149.9193118470993 2.5348969185513965 4 2.56349201401584 0.1115531772852846 2.563497542700924 -31.18091635834485 0.5 -21.75 0.5827218649713842 4355.998046875 9500.1767578125 105.76288604736328 61.18509753713711 248.91682320628252 18.320862029087504 64.92055264082263 66.64416078009585 37.951236724853516 87.23586520327623 9.0 8.813558283050007 -0.23970462663311365 8.60262236482123 9.410582090378993
424-CGr32 0.2823560294341052 149.92059341102393 2.536097248637519 -99 0.864408816071877 0.06227729222419863 0.864410680342997 -31.55947860473146 0.52 86.22 0.6569039738216159 4912.2705078125 17345.287109375 89.21643829345703 62.06236180679271 159.28221852009057 9.416239407166383 84.00966711728833 59.089015532524485 0.0 59.089015532524485 8.029999732971191 7.840176732459571 -1.1123077013551856 7.560087700709619 8.948830825761753
10-CGr32 0.7162775845552762 149.92093371146365 2.502844993358879 106 6.625089822171933 0.10519355068548641 6.625104110507953 -33.4480490072335 0.46 -76.28 0.7257628394686707 25185.673828125 25826.158203125 199.46446228027344 64.3143346080282 110.28606657792687 27.46338019485871 193.8868568248018 189.11629725115972 62.09426498413086 210.35091852096062 10.180000305175781 10.066593525508098 0.29922396319905603 9.416738076200744 10.849277734482397
219-CGr32 1.3185306759038635 149.92093574509434 2.522134248870357 4 1.2333110294756426 0.12235228467020264 1.233313689358433 -30.71957644776679 0.45 6.77 0.5207335926586071 1252.859375 3219.40966796875 29.86635398864746 71.16492532908556 -218.62887378407498 25.349513934003323 73.95528777893573 53.680242874113794 22.998369216918945 63.601913851918326 8.760000228881836 8.569970003727562 -0.23651726954456226 8.372443759160793 8.96520343470243
3-CGr32 0.716737343179666 149.92142126545951 2.502656252506011 106 2.194492416523241 0.214609996630269 1.7291900692949347 -0.17822424264487324 0.63 54.58 0.7257494370982676 3661.45703125 10442.6396484375 59.46723175048828 52.00885740426481 -119.54378044074983 26.929066640823454 151.73391365147893 107.40642534823036 47.56981658935547 128.50872576149763 9.329999923706055 9.119148383630217 -0.3655724160001018 8.38205956902148 9.876244065731612
108-CGr32 0.727571712331605 149.92145427195132 2.5144192423675076 106 0.9543262432771213 2.6344482768958226 1.5504203626296487 -0.06321743420340052 0.05 -56.28 0.7246516046242542 3182.84326171875 20606.984375 211.5345458984375 87.13 99.77570037602771 3.999987896003065 78.49615080850667 69.04974263987816 41.81131362915039 92.81096941042475 8.470000267028809 8.286085503569598 -0.06449345203618947 8.145013713936946 9.19159535710724
418-CGr32 1.2440567442902166 149.9215474169752 2.534888499618648 4 4.127634816546101 0.7535729052587111 3.853363714636574 -0.7543711680557339 0.66 66.01 0.5305202478483139 5265.54296875 10768.1416015625 38.49321365356445 52.76693512406972 -122.75829524231943 1.094248803112565 224.36190548962898 255.07058879496793 54.59119415283203 267.61435298220175 10.829999923706055 10.647346238461196 0.9546744017347274 9.489107573598478 10.930536732485772
422-CGr32 1.2469076413789995 149.92163650099258 2.536514333425213 4 14.24223216384365 2.6310560357314032 12.087597506125364 -0.3277065071580044 0.37 27.37 0.5301100504160268 3303.84814453125 3303.84814453125 34.11833190917969 79.91429715120427 7.017805594104061 23.882474637674502 100.81708216789417 64.13012288139397 0.0 64.13012288139397 8.90999984741211 8.894364758249791 -0.2847695610889431 9.237890900806043 10.646595695250744
455-CGr32 0.5502729209314459 149.92232516027306 2.539533330865862 4 2.8397950316031326 0.5556120714006129 2.7299738702243252 -1.0033160855853591 0.93 -88.02 0.6216765047932938 4925.83740234375 10200.13671875 72.53472137451172 22.03517699575724 128.2592564064758 9.813389638703724 1.4760802432674769 110.41177766680194 45.80342102050781 129.6389527778726 10.149999618530273 9.97194393835166 -0.3975530249200657 8.471566229133352 9.96469196954448
442-CGr32 0.7303798493203899 149.92327023115735 2.538218830086286 106 2.0363994403369556 0.10595210407580415 2.0364038322411036 -31.55062031634041 0.78 -50.31 0.5980210516942494 928.6491088867188 2516.466796875 36.33201599121094 39.680329043765965 -260.1142056902554 25.49927544096277 48.43583397657842 98.22776985072217 51.704078674316406 124.61934289378284 9.84000015258789 9.651784759171713 -0.843553729443077 8.004447340830772 9.70454915424104
396-CGr32 0.3179789398084365 149.9241171650781 2.5336429160160536 -99 1.6292498880280386 0.06760372979369454 1.6292534018324525 -31.68054430409299 0.62 -47.1 0.6522288971519989 4287.85693359375 9065.8173828125 55.88518142700195 54.06253085598747 -259.72964658490906 12.183405485751956 56.7345702788029 48.48217348035452 30.492448806762695 66.3027744569704 8.430000305175781 8.242241756649761 -1.2759734347738338 7.759574578891314 9.034345293590983
429-CGr32 1.1046363257132992 149.92426972683378 2.536427745939608 -99 6.8584235741958315 0.11927693172514489 6.8584383657629235 -31.748397706839416 0.19 87.06 0.5488590581409917 18295.90625 24262.703125 147.8111572265625 79.05 -89.47504139246271 3.6801434644701048 224.5625027129422 218.92545585746885 0.0 218.92545585746885 9.739999771118164 9.60844813869698 0.5476178371854193 9.537241643551955 10.982536646506595
229-CGr32 0.47359455838482 149.9243825724348 2.521996664325683 3 1.5351693930075392 4.531170021478333 1.9484550190579608 -0.5664632501740569 0.54 50.57 0.631770808057216 3469.614990234375 9774.814453125 71.55120849609375 59.50501972294967 -192.58614596172507 12.696411179886686 63.95192369922867 48.570316829509956 28.994157791137695 64.8731861878021 8.75 8.594505363677337 -0.8379878895227977 7.968617354046517 9.142005509426388
196-CGr32 0.3219543056795908 149.92453156411727 2.516724829741177 4 4.149330533401852 0.06813350629559693 4.071157887358008 -1.39035989531194 0.75 -18.79 0.7665320531183446 33881.79296875 43655.1640625 302.7406921386719 43.03552119744669 -19.906070548362578 5.291116518940445 128.8705394374924 145.8975764836354 21.64691734313965 149.3887502150407 9.850000381469727 9.754441402100888 -0.4480435972611267 8.713183740174413 10.427094974495315
320-CGr32 0.5502687923350631 149.92470116301044 2.528447665555143 4 1.0698453026049664 0.09351794603190265 1.0698476099411054 -31.396589162612816 0.51 -64.82 0.6217067514312211 1039.8065185546875 4163.99951171875 43.63424301147461 61.38457106892541 -137.2884477048199 24.32368981395535 2.935367053048988 62.714697784371346 3.5384721755981445 62.933926033003004 8.890000343322754 9.045910520828677 -1.0529905200458358 7.615009292783989 9.046180884229557
376-CGr32 0.9138137688341221 149.92480589379235 2.5320422460189094 -99 2.4053954384152147 0.11410794299882422 2.405400626133299 -31.397673384322808 0.98 26.54 0.5739094200758926 2890.378173828125 7115.59130859375 89.61306762695312 12.176580675923788 8.904192902370085 14.96915003618332 345.7838853569062 257.5350923846656 31.30994415283203 261.6887684556902 9.489999771118164 9.30402541273466 -0.25028122439830663 8.522608234437952 10.760096989106067
206-CGr32 0.4737403897736461 149.92505957257458 2.520707747707493 3 0.6293472020547988 1.7566394430980101 0.8183278097761995 -0.46887287990441273 0.43 21.93 0.6896976146670797 2076.305419921875 15450.68359375 103.52278900146484 67.5527461346856 238.78875454469193 5.330610280006886 34.961236906514664 63.13288416976161 19.904964447021484 69.69517777288722 8.90999984741211 8.717199462724386 -0.6389676080961766 7.588173256750768 8.784249010419241
448-CGr32 1.0002233098245328 149.9258283168853 2.538262330705202 3 10.635078413043244 0.11679198784365523 10.555701348089793 -1.7995654243496515 0.61 16.11 0.5625766745054936 12901.5380859375 9625.921875 147.13784790039062 57.11605893407353 1.1944983719017728 12.403636468645377 170.67114045612254 174.78847795723377 36.018306732177734 182.7706556050055 9.649999618530273 9.64771057803704 0.01384171843662464 9.469126888170049 10.994016949647248
237-CGr32 1.0239148192892178 149.9258692254305 2.5236823280680976 4 4.608065059774496 0.23486570131368487 4.480721184337787 -1.2143307893915396 0.2 11.6 0.5594187326986444 4022.517333984375 5856.25634765625 51.569358825683594 78.46 -10.414986361159606 2.958929697625125 64.35843144633668 65.89770873150249 0.0 65.89770873150249 8.609999656677246 8.4326815317924 -0.24699784352437237 8.868320893866446 9.747815600765886
431-CGr32 0.37681104114420916 149.92587000741972 2.5354274174863938 -99 1.898474748426213 1.898474748426213 1.898474750634607 -0.5720000002512479 0.33 -46.76 0.644498445248538 4418.98779296875 9433.5712890625 77.5868148803711 76.15280725656196 -11.832933989999503 19.505698733948737 41.61355756278756 37.48670619071456 0.0 37.48670619071456 8.520000457763672 8.338378240362871 -1.0876299817456583 7.92906779929567 8.822840983634244
109-CGr32 0.7286319332929685 149.9264265787578 2.512624498898732 106 3.9844691318051564 0.10585730955911679 3.9844777251126193 -33.29985272274841 0.3 7.22 0.7245473849818246 19539.033203125 33596.40625 192.22605895996094 75.44150748741245 -157.2490884803481 27.54926991207014 359.9272885023778 285.41878517428336 24.278833389282227 287.6815927062447 9.920000076293945 9.743867646124947 0.30985646230758923 9.133391205078297 10.996824203180067
115-CGr32 0.7330168562731478 149.92842198723747 2.515047914517234 106 0.8444062826135861 0.2503516114281486 0.8110010081832805 -0.9346365752407205 0.95 9.52 0.7241295066385078 812.5125732421875 5049.97265625 68.0479736328125 18.463735015260184 -51.40375895081982 26.802920538023344 234.36074156409552 108.58040981865581 43.64921188354492 126.41702231941458 8.869999885559082 8.675650297708838 -0.6679428400494062 7.696281252708934 9.487699935709536
198-CGr32 0.7222135033191579 149.9293029559416 2.518451243686398 106 5.025570626628357 10.549056730957927 5.329830945943489 -0.9730302020112288 0.23 53.0 0.6384464368480807 13014.044921875 17649.744140625 120.90965270996094 80.96857341591013 -130.84274843073464 27.015426296945964 380.3944240126101 317.3076279927152 0.0 317.3076279927152 9.789999961853027 9.656335057825073 -0.027226222037239383 9.039794856087079 11.194537057419033
112-CGr32 0.7289052683721013 149.9294327193447 2.514597661818251 106 3.1592461290009495 0.10587285955097016 3.159252942549364 -32.541423243834544 0.56 57.31 0.7245184996310967 7144.6826171875 16658.27734375 200.59381103515625 57.20069143875028 -138.29417004115047 27.816603793570863 53.155876502077014 42.20189164678546 33.52553939819336 65.22051518375652 8.630000114440918 8.44844417337986 -0.15507880928427714 8.694210830916257 9.222990496958413
203-CGr32 0.9605588195377723 149.92975607105106 2.5206819975924577 -99 0.6337331840777163 0.11564474162002122 0.5405066787405599 -0.34478683074208705 0.51 -13.71 0.589225799207887 4245.47119140625 18639.708984375 142.39527893066406 65.73281590881255 6.633096175682624 19.96118587261525 0.31683442649943083 49.08815493176163 31.268844604492188 67.53277995895304 8.850000381469727 8.646594049554555 0.18751332023055658 8.343913994683035 8.653858684460358
319-CGr32 0.5314945365956889 149.92996059276854 2.5288936672783233 4 4.369527916179568 0.09191266125745833 4.36953733994359 -31.201143863441164 0.53 -85.62 0.677753589693399 2848.764892578125 4001.233154296875 44.00083541870117 59.994210081652916 133.2186029277978 16.918841553617376 26.774926196184786 25.556274876353825 0.0 25.556274876353825 8.359999656677246 8.243047716897413 -1.1061756537419771 8.252563619653108 8.972686750217031
308-CGr32 0.6193712149922448 149.93115955300127 2.528282411577209 -99 2.8950894597848755 0.09894359055997522 2.8950957036264104 -31.189568200778318 0.35 74.86 0.6595837313329141 1516.083740234375 2869.10546875 39.2561149597168 72.4735119647278 57.771857470949385 24.90545485368941 98.83068666940092 71.62278547707797 0.0 71.62278547707797 8.40999984741211 8.225648765430003 -1.0902978091495432 8.069259176785614 9.666575654707007
216-CGr32 0.4546744762850119 149.93135156803677 2.5200144139859106 3 5.911155675862293 5.911155675862293 5.91115568134763 -0.38400000020043307 0.2 -37.41 0.6936617710274402 12703.12109375 14040.62890625 110.54517364501953 78.46 137.39156671101523 18.37571337160019 230.9695930947817 216.65196358740127 0.0 216.65196358740127 9.699999809265137 9.614707266920258 -0.6389422278098469 8.719074074459709 10.939834123467836
209-CGr32 0.4901836659095309 149.93198626026046 2.519989584422622 -99 4.912616604722239 0.08807129086988597 4.91262719976603 -31.955731297459604 0.16 -75.37 0.6863133540148293 12871.08984375 14848.94921875 146.46023559570312 80.79 -79.64167254322817 13.67851317396246 161.48168930973765 168.68883110364303 0.0 168.68883110364303 9.59000015258789 9.506862856458682 -0.5659479334925126 8.71560318704687 10.582903578200007
228-CGr32 0.3757093711579689 149.93242506794724 2.5222329138931348 -99 2.929467517649364 0.07538516514795071 2.929473835634082 -31.29394591215453 0.6 -26.94 0.7099083622141613 2295.917236328125 3019.842529296875 29.921701431274414 55.37572949553115 -6.9895435946235125 6.778676762539179 51.42087496481653 46.20516117966757 0.0 46.20516117966757 8.470000267028809 8.320114299750662 -1.585287958966543 7.831478062835233 9.385636473730598
183-CGr32 0.7340684497328636 149.9326774688652 2.5186014956647917 106 2.6962340193262695 0.2016867967212564 2.6379669842107574 -1.3189360010504338 0.62 73.99 0.6359969645105438 2893.40087890625 7430.130859375 63.86748504638672 52.74327791327537 210.56349705920917 10.572788728174304 79.45703567624307 83.74815386382645 44.52324676513672 106.65297080306537 9.579999923706055 9.394577708582313 -0.4456358601932156 8.392478650654713 9.82015061754362
232-CGr32 0.3210606868677439 149.9338626033395 2.5203337529230354 4 5.208386199121339 5.208386199121339 5.208386202758692 -0.6680000001508487 0.38 -79.04 0.7211879160374699 92813.5390625 92813.5390625 681.79345703125 72.63548127350649 99.0323730741768 17.956831183134476 90.3703058655911 90.21151131883227 0.0 90.21151131883227 9.380000114440918 9.31133547527101 -0.24036178803090688 9.01416072712922 10.10597765346197
176-CGr32 0.3411974008837475 149.9356190961973 2.518365251835658 3 1.5107283344415288 0.17856638849871728 1.2810875643500943 -0.3618566823118553 0.58 -84.23 0.7170298035989764 15295.80078125 41330.08203125 229.1942596435547 57.0914183281406 -193.6321861567151 18.128034003958405 38.1093071640572 34.880577012342826 18.235332489013672 44.13858657547508 8.600000381469727 8.395636256724648 -0.5464955947071211 8.185795604822284 8.718430265953637
154-CGr32 1.4453909518044576 149.9357293313699 2.517377499790584 -99 3.380958756131352 0.2735323775004228 2.7285590227289553 -0.24281596873321856 0.38 63.46 0.48923895500675113 7283.001953125 13840.79296875 106.79180145263672 78.6129029411351 66.09158593711618 31.958796643577937 83.88921706451866 72.91310610601401 35.45327377319336 89.89759289740887 9.5 9.293473675883808 0.5307519567051102 9.243177675184931 9.736469229123239
233-CGr32 0.9142795386746514 149.9363044943341 2.5223559157634936 -99 3.423646240627879 3.423646240627879 3.423646245109202 -0.5040000002827132 0.57 78.21 0.5988153033149918 22671.197265625 46872.0234375 332.7280578613281 60.548445289374314 -88.08379449991907 1.0773892462755106 94.59657215849755 94.87364019971591 43.141517639160156 114.43612542377987 9.510000228881836 9.335686543900064 0.5726446358668746 9.251783938514604 9.94020826833594
212-CGr32 0.3729184793313074 149.93656526656667 2.5208790020355667 -99 3.3400203331220726 0.07498923064935054 3.340027536546345 -31.734966966945645 0.98 85.7 0.7105542700006886 885.2488403320312 1488.1396484375 34.769004821777344 11.815249380118273 136.96330595110578 6.068306399659416 497.7907392394352 484.98730296979323 0.0 484.98730296979323 8.489999771118164 8.460553224367317 -1.9011795354809236 7.562282714094898 11.393680070079846
304-CGr32 0.5012575933414449 149.93692022241203 2.5278336624350075 -99 1.4992406698917318 0.08913440367965111 1.3502140852934723 -0.6086695452423266 0.28 17.84 0.6840248182057627 179.05284118652344 2942.0810546875 40.63444137573242 78.99658797817375 -48.13115422141087 7.838762138171639 64.82861251004637 60.4698577397612 0.0 60.4698577397612 7.860000133514404 7.660757441155334 -1.3009719561768782 7.085004333103507 9.141273648262409
121-CGr32 1.0239694272754476 149.93698391513448 2.5153700828983943 4 1.6604458337029433 0.11742898399596487 1.6604494147876758 -31.107123502205265 0.34 14.02 0.5761819151920877 2555.1328125 8345.521484375 81.77447509765625 85.29632958112856 38.131296497281824 1.4363177011193446 120.64232948366283 124.14800003689218 32.476646423339844 133.1658272664379 8.8100004196167 8.620166026423846 -0.09341984197609812 8.474053081730686 9.878465844217102
260-CGr32 0.932189104540919 149.93758299219212 2.5241979153407486 -99 0.5530216905227273 0.11473479056488119 0.44688379858310023 -0.17324461463914903 0.5 82.8 0.5950967129671799 2368.781982421875 17831.046875 148.29258728027344 66.60705471718961 -234.4215738930448 24.819830319665357 0.36426369752269216 81.98254865127524 43.47501754760742 104.30392137902206 9.239999771118164 9.032751938879661 0.13787909448974925 8.105118843861531 9.041486330984494
210-CGr32 0.6734593373243096 149.93876207754838 2.5190525821728946 -99 4.7439392309846635 4.7439392309846635 4.743939236100726 -0.4120000002329346 0.21 30.32 0.6485806824618953 9423.9228515625 14739.857421875 78.4407730102539 83.51746601667946 26.04166616785335 26.163635598809968 431.9251044011749 366.05078862420214 0.0 366.05078862420214 10.25 10.107504514601475 0.026972686843064 8.995236755871623 11.288087098655138
309-CGr32 0.8334186645828447 149.9388851527474 2.5273687476976106 3 5.176645084054373 5.176645084054373 5.176645087148309 -0.6880000001291052 0.84 1.43 0.6154746118515884 20854.26171875 30764.94921875 189.47598266601562 33.306108190542126 -2.0753221464136686 29.16909208313842 194.4099076911087 163.8955600181839 46.56155014038086 177.85192179709378 9.489999771118164 9.363769482892051 0.2873403116856734 9.260489799809237 10.62410879939872
132-CGr32 0.7339083558520099 149.93904370160627 2.515524601306241 106 3.2505602158587883 0.1082812351461778 3.1433067329862623 -1.1368867655554742 0.53 -81.47 0.6359701057279212 18499.193359375 39430.03125 238.98260498046875 59.34381206790134 -78.32770485003877 0.7805112870458596 81.44633588383708 102.53940524108155 36.776065826416016 116.14552710314025 9.770000457763672 9.585304124631975 0.3325804544075872 9.040290795932119 9.907006370466167
130-CGr32 1.4500858681213091 149.939238740259 2.5167108319130156 -99 1.1263582235395515 0.12323394130629665 1.1263606527571484 -30.871069894218234 0.38 12.6 0.48825663691474097 467.4497985839844 2616.500244140625 27.240562438964844 78.6129029411351 -20.991467080800675 11.983645707256732 98.77909652230512 91.03215950254888 21.31063461303711 96.36373274443204 8.890000343322754 8.721894461805652 -0.2248743907773646 8.116739568795115 9.307249153265543
295-CGr32 0.7335514174010138 149.9402670797997 2.525849499684883 106 4.777729811312395 0.10824709923453224 4.6089528303150455 -1.106773590308522 0.44 21.86 0.6360960231595317 12895.646484375 19219.958984375 174.6122283935547 65.65153818847934 22.85542772258424 27.030225493315395 101.71006744662404 95.38076761127407 28.261131286621094 104.18547030001383 9.619999885559082 9.456926929678982 -0.023876466949460943 9.004556804023503 10.112428660173832
252-CGr32 1.4132757977613846 149.9417060651229 2.5190802473509373 -99 5.613573600851176 0.12305071461751811 5.613585707649427 -31.341305340702657 0.3 37.23 0.4958507010026245 8627.1875 13629.3076171875 55.14320373535156 72.54 230.09730085724084 32.417256248053405 216.12565067278234 180.1011032169769 13.806093215942383 181.2615387822916 9.510000228881836 9.349270897419496 0.5020355581539331 9.408650480668035 10.74060846091652
54-CGr51 0.33810416114559216 149.97444092854928 1.7957165876515966 10 2.633669914716807 0.07182736131045839 2.606650110979609 -1.658980524449364 0.62 -40.84 0.7595356773282141 9623.6806640625 16132.9599609375 42.886024475097656 53.969738436015895 162.59688624984352 17.553502494375145 5.975201944195596 101.9540767680765 60.579524993896484 135.898370984719 10.039999961853027 9.870719457605361 -0.7512155933138871 8.275015475487466 9.873839425160382
23-CGr51 0.9250390994016053 149.9751250004539 1.7947065006192415 3 2.660871006436567 0.11449531008763197 2.624919887807711 -1.5354348919038145 0.31 -60.49 0.6434020707336091 3869.1025390625 9595.53125 55.49400329589844 71.94 -54.43592710431142 3.5911375660699307 63.2650035969998 64.45818860586263 29.14531707763672 77.61215752040475 9.010000228881836 8.82100670800046 -0.14113044562373317 8.642767411125568 9.592135417706553
19-CGr51 1.443473588057706 149.97750654341465 1.794148589570612 -99 1.313351629381261 0.12320371757797943 1.3133544618876716 -31.113100623968823 0.55 -83.65 0.5408869195908372 2447.5361328125 7921.67578125 31.25326919555664 62.259800857800094 -138.63209863137757 31.844674393173623 9.816516416386055 63.00529238363038 17.87993049621582 68.35926477336976 9.279999732971191 9.179562943920551 0.2564682644425819 8.664193688983822 9.182138663619954
6-CGr51 0.7273392843415858 149.97786834474113 1.791316252571414 -99 2.394694375884055 0.10577271978286462 2.394699540523151 -31.042730065215892 0.46 -67.98 0.682557795401192 1311.4395751953125 3873.5400390625 30.490049362182617 64.28073628482346 -145.12705070497145 23.626378735773702 166.63170963911625 117.21708654578535 14.94975471496582 119.29599634340185 8.600000381469727 8.52037207040168 -0.7906424836190756 8.098108711888239 9.996222772083048
83-CGr51 0.4802794532622834 149.97789249620257 1.8004415008981693 5 5.068988316931192 0.08886847857115529 5.0689992492219655 -33.31243069638002 0.49 34.36 0.7313530615813362 36421.6328125 45086.94921875 185.53672790527344 63.14408087883392 46.739849783760576 23.185118671245053 138.53780618767982 125.71898793747289 16.776216506958008 128.1578522629682 9.430000305175781 9.305107138649964 -0.13514753539455204 9.010658087166785 10.381500488016615
59-CGr51 1.4234951056615297 149.9793726611187 1.7991781662073183 -99 6.943206879975191 0.12310650496409915 6.599546894799118 -0.9515612904343925 0.34 -17.32 0.5447985515128005 15570.916015625 20728.525390625 65.45911407470703 85.29632958112856 -167.2141943645922 32.82767158529016 438.19522959388087 380.96942614634304 24.932373046875 382.760074661557 9.779999732971191 9.63470596852765 0.7640090245809983 9.689225385795744 11.479781377367061
49-CGr51 0.9116643030403231 149.98112967306398 1.7983687518249458 -99 2.7573622014153134 0.11403483049691122 2.757368148220371 -31.40851948437493 0.47 52.61 0.6460454482877197 6061.8896484375 15275.5947265625 84.75382232666016 69.30531482324731 -119.05371501958155 24.50172641744112 96.10492020329553 71.87095416634213 18.747594833374023 77.06278699385604 8.949999809265137 8.764296916612125 0.045714967868277404 8.779767371349324 9.655445394776363
77-CGr51 0.7270974076757548 149.98149925460322 1.8011669184786634 -99 2.5197584061458893 0.10578330840243029 2.51976384051067 -31.352632930175574 0.54 -14.51 0.6825202034847057 3135.1875 7264.9208984375 43.10258483886719 58.65517692171042 -241.20815725862994 3.1076791732056286 117.72830976414899 118.42190772502163 0.0 118.42190772502163 8.720000267028809 8.531863020646005 -0.5172184759847902 8.381325469560815 10.040480367469614
113-CGr51 1.4693749243865475 149.98175474673312 1.8062162499059122 -99 1.2701136236335757 5.438059301188416 2.000687045987095 -0.47986999521302093 0.66 15.39 0.5357465941945255 1509.3935546875 12040.8203125 40.19024658203125 52.76693512406972 13.293884605650021 18.15805618788817 0.06138935553919446 82.40935105949924 32.663734436035156 95.59562827935706 9.600000381469727 9.43738511418903 0.5101198249814168 8.538004572051111 9.40461712155366
28-CGr51 0.7000468021017956 149.98220273908143 1.7938028310926633 -99 4.095697285185944 0.9129340513544241 3.2819830657454014 -0.14092692171744278 0.42 -84.85 0.6879038788958733 20581.9296875 34534.3984375 186.60694885253906 67.15782664555073 -204.71861458387428 27.67484023844383 99.28978319621268 85.58399669422289 29.100370407104492 95.85222959005313 9.420000076293945 9.228575567215906 0.1411014397509495 9.057498797861076 9.952102548161717
125-CGr51 0.3408091159460249 149.9826544962706 1.8080924167452532 10 3.032998578860197 0.07221425187762373 2.998851017920207 -1.6182596283525448 0.89 -85.43 0.7589876022122474 42953.96484375 73102.078125 223.5809783935547 28.03240731493205 -99.37586982576951 15.432114843843232 99.25046312918187 94.84973530006859 16.888931274414062 98.10194435175694 9.479999542236328 9.335153997867067 -0.2672208650485087 8.686247589605983 9.93474671480469
35-CGr51 0.4659956225480464 149.98314391563943 1.7963059174704696 -99 1.2507797010539872 0.08566984253794432 1.250782398611475 -31.711665571674626 0.55 21.6 0.7342081041648699 8141.70068359375 30826.48828125 118.4166030883789 58.786586770810906 133.51763694177112 12.209149134225175 1.7799274396811358 30.681908290602543 0.0 30.681908290602543 8.640000343322754 8.497668585620257 -0.3552005976209166 8.17092108969424 8.498462219019968
48-CGr51 1.050527853617539 149.98339441769485 1.7980015017073112 -99 1.3887213049908496 9.447083707420743 2.6591263415022546 -0.571593306849401 0.44 -81.02 0.6185968464470375 1855.2322998046875 6597.361328125 25.527931213378906 72.12324926777057 -56.96609585829438 15.674724033341063 86.00660533759358 129.39130262918803 35.751373291015625 139.83584203952833 9.930000305175781 9.803087436662597 -0.0029461000384660785 8.433997313437295 9.86518589554474
123-CGr51 1.2454681887314933 149.98357666846573 1.8093067512499457 -99 2.808098153537809 0.4351944324530457 2.6582100884005633 -0.8729739457012451 0.45 -72.45 0.5800386803967921 11882.5908203125 31875.57421875 88.19811248779297 71.16492532908556 156.99465017262963 31.94990315312767 149.38730266133535 124.14642839341793 50.28687286376953 144.82965429827993 9.890000343322754 9.69683171545552 0.8474522893934732 9.290848827632518 10.1154774864247
119-CGr51 0.3385293190769991 149.98430494332703 1.8061837377184227 10 3.2819711557943014 0.25365169946027233 3.2197600912319753 -1.3768346527816364 0.96 -35.42 0.7594782920111796 5553.36767578125 8175.52490234375 35.42591857910156 16.77471075769971 93.19396414793658 8.283750328426022 33.55641969482001 80.26860252328234 7.815461158752441 81.10134218318102 9.819999694824219 9.69128726880931 -1.1349197941468425 8.11699737993832 9.773766503090183
75-CGr51 0.9250106256001673 149.9851517510906 1.801780417947354 3 1.4975897857759342 0.14197334360566963 1.1181169755680143 -0.06618161711269063 0.39 61.6 0.6434060345952372 3832.151611328125 14433.9658203125 76.37701416015625 77.39591058774856 200.19160076661518 25.838358213006146 2.474118140140038 71.2178619830386 37.82297134399414 90.66009938374246 9.5600004196167 9.344444976296563 0.08479393807120957 8.505216357264755 9.352184375414812
110-CGr51 0.4794648220233315 149.9857034987487 1.8054855838930413 5 1.9409370624862814 0.08703753643436239 1.9409412485066504 -32.33316716639574 0.21 28.7 0.7315291554864756 4441.1875 11074.908203125 59.53116989135742 77.88000000000001 41.82826658664271 22.26817845128897 43.764692296812704 36.860405140906735 21.439624786376953 48.6819883664294 8.279999732971191 8.092081757606392 -0.7701636194405088 8.113113490165704 8.78150917162798
100-CGr51 0.3417199238561859 149.9887187482295 1.8024523341952603 10 2.7620353179232513 1.4186108463909868 2.681896983907405 -0.911903249466433 0.73 -56.56 0.7587957046757801 20441.310546875 33661.8359375 125.52565002441406 44.77166343528584 83.21146697369068 5.166639546687234 63.07396842261559 60.992602965134964 15.64936637878418 65.26012171448131 9.170000076293945 9.0058386726657 -0.6349338591406306 8.426960750075022 9.628659768464523
51-CGr114 1.4002991749885125 149.99128348280107 2.258176581296604 4 1.645401530730321 0.1229747033430733 1.3678583278001115 -0.3229959455024154 0.46 5.35 0.6269499039482149 6019.072265625 20820.216796875 99.56646728515625 70.21702692172464 76.8499938681108 28.054917018152963 36.591733769760786 35.14806449791716 45.803993225097656 76.49182431967672 8.819999694824219 8.613693772068258 0.6388669879971478 8.977059422042277 8.799628702135253
86-CGr114 0.8031257194892734 149.99140958497625 2.2598640001534767 -99 1.7432860183363945 0.30918657683702094 1.3563906402399273 -0.10226135386407831 0.84 -75.6 0.7119254636717287 3396.11962890625 12498.53125 74.00028991699219 33.33227685833479 153.25924845264723 11.729862791805344 3.19076441834949 205.76390108425943 68.001953125 229.15533459381922 10.529999732971191 10.317647639206339 0.3201509066025113 8.646143431172659 10.298668589634898
84-CGr114 0.6594330590406123 149.99252282681888 2.25741841574692 12 3.1823860740613985 3.086812818163069 3.166324609337869 -0.41559760658218275 0.42 36.53 0.7323821659391818 7940.2060546875 13249.2841796875 72.04570007324219 67.32355077758308 227.17538836540223 1.4998290714891311 222.1328008781187 242.4969065773561 0.0 242.4969065773561 10.5 10.329151963899413 0.11595325359898442 8.914800693108301 10.774174932853004
21-CGr114 0.3453673152507859 149.99253572543432 2.2524209969370954 -99 1.8270670532164095 0.07142560802253362 1.827070993653247 -31.28411798117999 0.52 43.85 0.7770720321343763 5818.263671875 17909.923828125 148.49351501464844 61.654943289961246 -3.3228045056380324 18.463256812809007 50.740253217615845 37.462527349923796 14.017837524414062 42.84554173934208 7.949999809265137 7.764927233813138 -0.8965442435904367 7.9425095676362085 8.86022864272688
17-CGr114 0.49451713390773233 149.99321167309964 2.253381167280339 7 1.14166455775753 0.09027115107850237 1.1416386261056217 -4.309718568299952 0.75 31.9 0.755843817737439 1004.1941528320312 3857.107666015625 33.67123031616211 42.572689206185636 -98.58614224986007 5.155962944311699 111.25890256779147 104.91902316388392 19.540403366088867 108.84861791416745 8.470000267028809 8.280212596205116 -1.196483422961784 7.542898357302787 9.533145053985752
26-CGr114 0.5015332378797002 149.99387233821804 2.2553406673073644 -99 0.7080051245971878 0.6705539719106867 0.7042822806164939 -0.6779074268974108 0.65 6.19 0.7548459702825702 1698.704345703125 7629.83154296875 72.09454345703125 50.991352052882775 125.55068816454093 9.46142822388422 37.15152284199974 29.331633775601766 5.99952507019043 30.651789544744005 8.1899995803833 7.993764303799676 -0.885648494057286 7.5978127543735 8.318176191252949
34-CGr114 0.38014787544606454 149.9947195893059 2.2519594174678366 4 3.356112478526794 2.20704999718587 3.2546471047841026 -0.7288316131238972 0.57 43.28 0.7721738657980066 28018.748046875 42202.07421875 237.5005645751953 57.66980947238963 -130.96400353949025 13.517753150246525 48.78237562671158 106.27494159099888 34.65757369995117 118.05459551689984 10.130000114440918 9.973749079547064 -0.17253539829081882 8.780316093931333 10.035524690487849
61-CGr114 0.6561963957216215 149.99476332610396 2.259466499253465 12 0.7792118369400155 0.10145987460156451 0.7792135174667486 -31.954153763694602 0.38 -11.38 0.7328447712624729 1317.7730712890625 6927.28125 63.3416633605957 70.14175694911424 -139.44507155582292 13.56435775770322 4.522566438189271 19.909392735590558 29.502403259277344 48.07541861347259 8.09000015258789 7.899909006074451 -0.6467338215848571 7.743444855094916 7.9080043083455305
72-CGr114 1.0188844289885584 149.9950257430937 2.2605429159046637 -99 2.91147426940722 5.501536794327099 3.1248346056626763 -0.7857892461380778 0.21 -67.73 0.6811955644504984 5685.69580078125 13561.30078125 78.13057708740234 77.88000000000001 96.66664186392023 2.9153409140548696 136.52689484721674 146.9757951994948 27.064685821533203 152.35937206317206 9.760000228881836 9.587966124228348 0.21564698523198136 8.897308220535546 10.301295955199484
114-CGr114 0.7232979710664786 149.99518099034654 2.2652974989330668 -99 1.2350835003769853 0.10556269233991328 1.2350861640824655 -30.97530281296694 0.73 66.7 0.7232762091304733 1050.5751953125 3812.7451171875 52.80086898803711 43.90824627408235 -70.93329201357514 12.513252136085349 14.365481916302615 27.181915988944752 22.161897659301758 42.65426021073455 8.489999771118164 8.300092988924334 -0.803056696879236 7.86103150733227 8.372219657307477
42-CGr114 0.49593657003313885 149.99586317721915 2.2528551678247237 7 2.010143498616393 8.863066572382683 2.0105342068432575 -3.99976370941422 0.49 5.1 0.7556516479931652 2010.62646484375 6278.4375 45.708248138427734 63.06911376859284 -169.7574914033383 13.634068272435034 93.89241849485116 72.0203995873019 0.0 72.0203995873019 9.020000457763672 8.832238815855455 -0.9830051481283211 7.900675840009384 9.594888424969882
87-CGr35 0.8909917831825278 149.9966496535327 2.457420832008989 -99 5.2144789426995475 0.1133089731138537 5.214490188770062 -31.68127129428232 0.18 -81.77 0.6263710903320314 3629.14990234375 5542.45166015625 51.91728973388672 79.63 91.03627079878555 7.658188678969571 259.5682234890369 264.73726639956095 7.982992172241211 265.00192863743587 9.789999961853027 9.627720601703775 -0.3065919730625059 8.807170354090362 11.045576902028666
102-CGr114 0.5370174720370346 149.99665716534503 2.2633240831368138 4 1.3580532953985383 2.06202377913574 1.3884639829187289 -1.074138695091272 0.27 57.79 0.7498068918931733 2198.70458984375 10349.0439453125 80.24532318115234 79.46195944588594 -100.36121622690158 2.986681190626172 151.52666707469413 150.13778226172184 1.8688546419143677 150.1633691062768 8.680000305175781 8.491587708346502 -0.6824129455241114 7.890101104380922 9.97031988599916
105-CGr114 0.6661897630378597 149.99794657619424 2.2622327492879126 -99 2.8492272224923516 0.11642003704807458 2.29578251867505 -0.2528059227246328 0.81 -10.22 0.7313985401637387 8006.91552734375 15430.4755859375 92.63050079345703 36.585865381520485 36.852375694082355 24.27482158677329 0.16068367817973633 113.9957597776804 63.2623291015625 147.64722236015922 10.1899995803833 9.98735706771455 0.0040726784367177945 8.77133049036363 10.002353971805272
124-CGr114 0.6041936434311848 149.99831657491092 2.266775165756996 -99 1.4574261627586387 0.09781383642675429 1.4574293059906998 -31.57817899958393 0.43 44.47 0.7402340427542694 8187.310546875 27602.625 174.69586181640625 66.85687315375897 -112.00836011720418 6.360592254908591 41.148124336357 54.45552659914073 42.47246551513672 83.27068569698207 8.9399995803833 8.750341205360888 -0.13302230314358587 8.40356585247922 9.054752954030478
97-CGr114 0.6609253398980579 149.9984334974121 2.2608402497702875 12 4.172670786939241 0.10380790738239089 3.9826919275964503 -0.9899481068048192 0.73 -17.43 0.7321672191408339 4527.98291015625 8546.447265625 73.3713607788086 44.00877305000636 -212.32352872809568 3.781295838756125 193.38370714686025 211.94292363815694 0.0 211.94292363815694 10.329999923706055 10.167286279438885 -0.1815767907428637 8.744511389816362 10.787484170227039
35-CGr35 0.7293593031422567 149.99931490534172 2.451086915340464 24 2.558035757548929 0.10587896347470735 2.558041274466501 -31.556525668778942 0.71 20.13 0.6573319515625 1262.1263427734375 2793.630126953125 32.84721755981445 45.60755815759756 67.81868807568685 26.74932823705408 264.83940058032675 238.78619190696804 0.0 238.78619190696804 10.420000076293945 10.23540449001317 -0.5082625714197379 8.326394772386456 10.623407056608329
94-CGr114 0.34082207273743514 149.99967901318112 2.2622322512219677 -99 1.319730933512852 0.07080101574639763 1.3197337797775126 -31.326969906246987 0.32 49.52 0.7777268444802621 4027.66162109375 9254.3271484375 68.34528350830078 77.53729991285375 215.25514420003992 10.211582614965264 59.2383785036071 61.478226600394436 0.0 61.478226600394436 8.1899995803833 8.001048084720882 -1.19684159078187 7.738006584531803 8.94681751938436
113-CGr35 1.0444610511346228 150.0005343052662 2.4599110813154565 -99 2.9061169625885035 9.180687677268228 5.346956077689429 -0.01817492405618587 0.23 11.9 0.5972471094238282 21627.044921875 47390.1171875 198.25146484375 76.7 16.554612762772706 27.25135990861156 101.02135105995244 74.39970839423391 47.47378158569336 102.43821783323106 9.069999694824219 8.989643077394565 0.6793631705587545 9.290487875437433 9.719842458554155
104-CGr114 0.5391187875706906 150.00087504281257 2.26267708809413 4 2.0516160382367516 0.09258195118396892 2.0516204629585473 -31.853221412002778 0.72 68.67 0.749483744768394 5658.71728515625 15169.7626953125 123.64553833007812 45.11834335317422 -104.99474527493808 4.104472449910136 0.6682178471451136 63.69359393002905 18.742591857910156 69.49604561943272 9.529999732971191 9.343011033580689 -0.47021036542592576 8.296906154311426 9.34306425520186
67-CGr114 1.1788124580640709 150.00160167394657 2.2600426674695573 -99 1.5969720550551973 0.12061722470205417 1.5969754992459855 -31.060432299959455 0.52 63.84 0.6584826663668119 2013.9228515625 8038.521484375 77.09650421142578 64.85791797018545 -103.94066374457586 21.20947771554631 2.8626735089114828 41.30628843234508 26.427371978759766 56.944733219186354 9.09000015258789 8.900149803892733 0.038662060519844825 8.498407548086996 8.900978765459536
127-CGr35 0.7322293986797805 150.00193588976023 2.4608757562807493 24 19.712539512909924 0.7423487012608644 17.122155959813124 -0.4700620786771893 0.73 -50.41 0.6567431538085938 26391.205078125 15618.859375 86.27703094482422 43.89511778353254 226.1319123072824 23.555060079647017 4.558139406817961 151.8820029362838 92.1818618774414 204.3590792359347 10.869999885559082 11.101632392465543 0.584477931151677 10.255199521152514 11.07980851992524
128-CGr114 0.5391028475619517 150.0024740904589 2.2684074173830653 4 1.8403740095237708 0.0925741453482782 1.8403779786597299 -31.591384539338158 0.33 -67.83 0.7494965498716254 1549.009033203125 4094.795654296875 33.84809494018555 74.52508808503521 77.69917407103395 8.751777296306276 0.3065612947630371 53.07439239014539 17.062210083007812 58.799259825272024 9.210000038146973 9.137426410101046 -1.0808671669803238 7.8581262633726565 9.137438590224303
81-CGr35 1.1422469781759061 150.00281842942638 2.45683008464643 -99 3.143981513930354 0.11999929442482266 3.143988294557563 -31.387957913196676 0.43 -73.16 0.578626399169922 6114.10791015625 15514.123046875 101.99527740478516 73.09496033062565 -12.921711430516098 28.86769296432749 159.2141021860294 113.97597319476267 43.60981750488281 131.0515855221655 9.229999542236328 9.045353627016448 0.29369142742853266 8.985184051606915 10.11980661812755
104-CGr35 1.144159657596504 150.00305575072807 2.459893333227791 -99 1.879842649613373 0.12004103765091782 1.8798467038713778 -31.033355566402054 0.18 2.58 0.5781823930664064 2782.572998046875 7273.09326171875 35.05171585083008 79.63 13.085639737640804 16.381708842646294 207.46789124951738 128.68401844918918 69.515380859375 164.89642382866882 9.050000190734863 8.860237044507814 -0.03624284892797701 8.616213922499465 10.127535263274886
130-CGr35 0.7323600967349635 150.00325632988333 2.464054416899005 24 2.435169254587904 0.10606137868414214 2.4351745065192003 -31.384923448723836 0.36 56.7 0.6567031071777345 1450.3482666015625 2881.012451171875 36.2770881652832 71.17646924614013 -31.59113523648739 7.992208770986294 7.5558290745550085 52.512399371763216 21.72813606262207 61.61329613518787 9.420000076293945 9.233850678727215 -0.8909439293848718 8.139167621434781 9.24290813918608
134-CGr35 1.160272523604124 150.00340517417763 2.4664694165866345 -99 4.095388874002086 0.12031107150417406 3.934440418619739 -1.0574025657863886 0.31 87.77 0.575225055419922 10427.33203125 19571.671875 116.61933135986328 71.94 -94.84321710858134 13.306895479014678 146.3620764890107 143.36569945744444 50.58681869506836 161.81341562872734 9.579999923706055 9.39671052394338 0.46284481999928273 9.242584965631432 10.404488797846845
11-CGr35 1.0172713361921195 150.0034827299536 2.449112998127701 -99 6.3602418908043505 1.088182978367706 5.793284962783218 -0.6155429787026298 0.14 47.71 0.6023882235351563 4985.33984375 6698.6728515625 59.2243537902832 81.95 48.58162623297227 4.203072129595763 174.51219761108158 171.15552159376006 0.0 171.15552159376006 9.210000038146973 9.053004303012932 -0.1959005161230121 9.008202037985841 10.744110405492043
46-CGr114 0.9239266339665764 150.00359932941194 2.257127999578562 -99 2.7242056637337133 0.11446242284595433 2.7242115390300414 -31.215375722601188 0.26 34.93 0.6947099809329863 2976.48291015625 6731.67431640625 64.14341735839844 74.93 -7.35360979563535 16.190594574142406 115.93634504777735 101.88958461115958 17.33460235595703 105.08359537854031 8.869999885559082 8.917391725434733 -0.2958124472074188 8.56636723256484 9.90761116743882
99-CGr114 0.4235178962234112 150.00370728697237 2.2615310869672998 -99 7.843354615994322 0.4913244673653669 7.638762028647037 -1.2376844907645181 0.34 81.59 0.7659703990550905 39831.0390625 31030.505859375 297.80816650390625 74.79009058785616 86.01561651404933 21.383188913778756 140.5174330364082 136.63388133419076 0.0 136.63388133419076 9.3100004196167 9.273659913375845 -0.44334448421885353 9.051644578283897 10.64838629593016
109-CGr35 0.928792156062392 150.00374865224737 2.4593515820772263 -99 5.9057565514829715 0.11463036784710735 5.905769288432404 -32.1608320918644 0.5 -73.48 0.6192215815429689 10964.998046875 14969.8896484375 151.27088928222656 66.60705471718961 -71.25359849916327 1.2907228543273792 235.4302047980486 225.59249603564143 0.0 225.59249603564143 10.270000457763672 10.12733569377012 0.38728061256843493 9.348082417906385 10.870290846093635
108-CGr35 0.7315328026945447 150.00427881161133 2.4577584978481664 24 3.592967714102584 0.3690533543411154 3.5402782083587003 -1.4826156587266321 0.44 -56.46 0.6567431538085938 2080.09326171875 3538.914794921875 28.712324142456055 65.65617932610739 132.10861741035995 0.7682910318603497 166.68855532857538 201.11052764704687 24.340099334716797 204.32526346207447 10.260000228881836 10.078846088586861 -0.49827378116526316 8.511020179624682 10.48113233608433
37-CGr35 0.4512793704992939 150.0045112855407 2.452169746739621 -99 0.6494743959597634 0.08412880776680873 0.6494757966816638 -31.293913466166554 0.59 49.01 0.7102539360351563 2012.2430419921875 9866.595703125 74.81465911865234 55.8292266803329 90.66077491373238 10.894961175032952 0.9473521236970215 48.378543061688504 25.114971160888672 61.05865488920176 8.800000190734863 8.609903240437847 -0.8844096543617472 7.550076747815644 8.609963276452685
38-CGr35 0.7035782962261847 150.0048883226321 2.4490865821452927 3 3.1890778156961073 0.10442298021270817 2.9717955199873156 -0.7994296374310967 0.81 20.64 0.6621795899902345 23242.01953125 47270.59765625 207.6478729248047 36.539101195943296 -144.95773564064308 0.8989033769150395 117.79919938935168 264.3214827847569 60.39402770996094 279.088178080337 10.890000343322754 10.705543385445544 1.04081108021925 9.483448797196885 10.784908502522693
129-CGr114 0.6594493790675462 150.0049118200233 2.2661943320156803 12 5.044995899484137 0.5614592210716217 4.839347714160504 -1.0180397426299719 0.23 -3.84 0.7322953260906298 1629.7823486328125 2814.99853515625 38.36016082763672 81.64773966579338 -158.28196493473334 2.2676515430744377 289.8811395693458 303.0184347790578 0.0 303.0184347790578 10.399999618530273 10.23897281642681 -0.621961936184269 8.501256390030346 11.092413836961642
62-CGr35 1.0984356600652303 150.0049340735003 2.455424332438588 5 1.5418805736310106 0.11915614943052631 1.5418838990059607 -31.26092247059419 0.28 51.07 0.5869496859375002 5097.3232421875 18985.72265625 131.89956665039062 73.74 35.364628635231384 18.873811756034826 0.9067247440741344 40.58769063853548 36.35128402709961 67.48685429245438 9.0600004196167 8.870107467339956 0.33629357424636724 8.723438564950582 8.870199045468786
20-CGr114 0.8473066987288511 150.00508857592902 2.254641665894487 -99 2.1580316709398955 0.11158385061736793 2.158036325168364 -31.27055157672866 0.49 -72.75 0.705612361387026 4580.36572265625 18563.326171875 145.46434020996094 61.87679684378815 152.01409996733304 19.751712592012407 53.040492451644376 37.589439190729834 36.98234558105469 66.49731186267606 8.470000267028809 8.281127681364689 0.052491565994953755 8.576383233362849 9.046199578048828
116-CGr35 0.6782517565592152 150.00583035582898 2.459693418989909 -99 3.818531809833713 0.10286993022181339 3.818540045264034 -31.735941206931958 0.2 -17.74 0.667044369873047 14614.4833984375 21711.078125 169.73504638671875 84.6008481147915 -202.53413720998162 0.8810782053041802 190.40332802830304 150.99184004186998 31.91534423828125 158.23852879275398 9.34000015258789 9.164044185504055 -0.10608666354063506 8.90696780189217 10.44488316097893
18-CGr114 0.3796270258853234 150.00626482736806 2.253336082775552 4 1.5477137965586132 2.0454099978049127 1.649719277687695 -0.32285930765413673 0.35 -56.54 0.7722051982267286 15985.2041015625 51125.91015625 206.21923828125 74.43912852128148 -42.99444011659199 1.156163653366926 124.59374876087871 155.2916400729509 46.750274658203125 170.06994876786808 9.800000190734863 9.622328867635158 -0.22941492508088862 8.328143690828446 10.030367076419685
133-CGr35 0.7476131984432541 150.00645174736033 2.4656738335776125 4 2.2744257726791153 0.10688091037025917 2.2744306779348262 -31.576351678967455 0.43 79.23 0.6538143852539063 3857.293701171875 9796.689453125 67.01956939697266 66.28630575611231 -76.4296159502374 26.743460941282027 195.2978892855077 132.40972860791155 6.332672595977783 132.74246593640655 9.1899995803833 9.001379099087284 -0.36032071657672365 8.440133607286064 10.080181752674097
85-CGr35 0.730582711540753 150.00710865876556 2.4534356660611394 24 5.243768478298576 21.195507187948976 9.796947659096983 -0.2264357438653155 0.55 -79.92 0.6569927902832032 12814.0673828125 18135.107421875 103.29266357421875 57.920499435011436 19.303413260749494 18.580619975151638 1.1326025953271677 309.59133987294814 100.11080169677734 343.3592542517888 11.15999984741211 11.1899525183181 0.9198503977318627 9.76441372624815 11.132129730345621
15-CGr35 1.0951496875253293 150.00731358332195 2.449065666390289 5 2.774790322959463 0.1190897134317366 2.7747963073517625 -31.316805139934804 0.33 -5.19 0.5875594676269532 6448.599609375 16124.6025390625 137.17498779296875 70.73 -4.240998477481753 30.21348144473602 75.60265078346796 56.27671949762582 29.950796127319336 71.69783520070185 8.960000038146973 8.774014523174737 0.26445193053263494 8.939976313586671 9.435496839629387
33-CGr35 0.752349221487904 150.00796009485873 2.4521823350298977 -99 1.9414232280683386 0.10714256225542707 1.941427415137221 -30.627309841718198 0.53 -45.29 0.6528692348632813 567.384765625 1239.821044921875 22.525388717651367 59.296961901039445 122.65275115889074 25.235114850451588 112.77701793725045 84.76058114953204 0.0 84.76058114953204 8.899999618530273 8.711009712757816 -1.2500896973885465 7.811342510535722 9.534745668345765
129-CGr35 0.7034699461156935 150.00802716221932 2.462132248986722 3 7.369882289580977 7.741613388347034 7.419729911662293 -0.5333994236156889 0.2 -1.57 0.6621929139160158 18052.306640625 18882.775390625 214.99635314941406 84.16778622252895 -188.24272556055433 27.761420988129114 186.69567127963248 171.6004084581213 6.104708194732666 171.83913582100067 9.520000457763672 9.43198012908637 -0.09896367020515291 9.181688419611765 10.818269021580905
2-CGr35 0.7271877768870452 150.00833708526935 2.4472995833463624 24 2.1472767355306925 0.10577717909018187 2.147281366563984 -31.374041470131544 0.44 -59.94 0.6576806691406252 4148.53857421875 12096.6865234375 123.42941284179688 65.67307813219449 106.24364902783475 2.2352653598965 67.10950843841246 72.48517618626023 33.83415222167969 88.16206923152797 8.8100004196167 8.621528434983217 -0.29696261566416815 8.427664934270961 9.523419485680757
13-CGr114 0.6614304490842144 150.00842615265637 2.2528573319568723 12 3.526957432625754 0.10385382740410706 3.5004998632948445 -1.7964454806926164 0.74 -6.81 0.7320690094044053 2793.029052734375 3944.111328125 33.27286911010742 43.14120068690769 161.4854333439469 9.900173884732302 33.19393063205145 34.344457306952734 21.893571853637695 47.26589068696339 8.680000305175781 8.508020285216848 -0.8826295884741928 8.35740801818587 9.14112479906137
1-CGr35 1.096508933965997 150.00852592450858 2.4457844173340657 5 6.643986150971638 0.13816823117832736 6.576311212801697 -1.662583258822367 0.19 30.07 0.5873689155273438 19630.810546875 19630.810546875 153.9026336669922 79.05 28.31421151923945 2.2788034800754167 215.15637268390844 168.80601520834404 17.406953811645508 170.76906997674183 9.949999809265137 9.806394027161815 0.5237778245146689 9.587191822935903 10.88305757238246
72-CGr35 0.7291520939906351 150.0085806488063 2.454939498148047 24 2.630185116079242 0.10588506908531574 2.6301907886013884 -31.92832277190103 0.54 51.45 0.6573109925781251 13458.0625 29640.90234375 263.8290710449219 58.65049735882843 -60.524720560350914 4.66384037125537 0.4646413029424733 70.30124703923094 38.807132720947266 90.85951323509087 9.710000038146973 9.526643815830488 0.18239880084985655 8.87438552636026 9.52666579095768
121-CGr35 1.4574565760338887 150.00936201958967 2.4611775014294466 -99 3.774428779658311 0.1232667792181029 3.774436919971594 -31.365236282739446 0.48 11.02 0.5184939002929688 3783.869873046875 7156.2392578125 45.154014587402344 68.38467362564693 185.80688577264033 32.817068602071146 176.15579381065527 141.01623283094497 29.79800033569336 147.78025488760142 9.770000457763672 9.588052635407854 0.32364853316562153 9.108547468534894 10.347672418251866
21-CGr35 1.0981786679637473 150.00973464771496 2.4501736654181014 5 8.038106674084068 2.11855227787155 7.112065308564439 -0.4269754438434712 0.33 58.14 0.5869725911132813 10740.8408203125 11802.287109375 92.9101791381836 70.73 -120.50369866637763 27.72834870832047 143.65887223360733 132.67704160311342 31.7873592376709 140.80538705825398 9.34000015258789 9.212083160780718 0.1428203883187576 9.3644306785647 10.641511021448036
103-CGr35 1.3191460340233947 150.00978641927907 2.4596671669887478 5 2.7897602430958988 0.12235790539894294 2.7897662597738364 -31.024980778502695 0.31 56.03 0.5449444379882813 3051.01025390625 6427.28076171875 37.219844818115234 71.94 -92.36561202076402 5.304902463765907 39.66891096062146 50.99547153447135 31.15639877319336 68.81950830218432 9.119999885559082 8.932501920024961 0.06124677186088723 8.851227968271052 9.33441236664977
16-CGr35 1.0957371502144317 150.00992873902973 2.4486894158934227 5 2.939437643885671 0.1191020115026609 2.9394439833729678 -31.716599450042334 0.23 -3.63 0.5874470625976563 11126.48828125 22135.966796875 93.0270004272461 76.7 4.781097778006256 14.090689400641157 124.47649562858432 148.04272157909847 78.74406433105469 188.56836500528843 10.020000457763672 10.091293085616318 0.6058298749378074 9.292849005407831 10.350918201571805
26-CGr35 1.3216968469968773 150.0122241606573 2.451995582658893 5 0.8297497008549235 0.12238196177801232 0.728477163210715 -0.465913349687052 0.43 5.94 0.5444432687500002 5698.34521484375 18837.962890625 56.79756164550781 73.09496033062565 11.996885049285027 22.290533329830254 75.90784502702766 50.48241241754486 48.261474609375 87.59365166912528 8.619999885559082 8.418711241144887 0.5330384843801806 8.745618103650061 8.760914170765957
90-CGr35 0.5020568558611302 150.01494816186178 2.457355833045851 -99 2.9187056874060193 0.08920249655886368 2.9187119821806897 -31.672772299845818 0.41 44.18 0.7006043946777345 12849.458984375 29060.724609375 228.43850708007812 68.84836574082871 -138.84375697970518 21.4317056524924 71.91165734591522 58.96466562700412 30.361391067504883 74.19449266032571 8.829999923706055 8.651475631824729 -0.3053381711852612 8.576676309051566 9.489977772855188
74-CGr35 0.7293695993733054 150.01544333039044 2.4567967496319256 24 1.222092889543323 0.10590059701415276 1.2220955252319432 -31.079658405374712 0.58 -1.86 0.6572576469726563 1571.8017578125 6217.138671875 71.29527282714844 55.743919001754016 -19.48935659914261 27.68724096657043 9.236449032769269 10.833877598301287 22.359268188476562 34.88888112921162 7.650000095367432 7.460031262840566 -0.5828213554885043 7.989016864633413 7.564599957583532
121-CGr87 0.7244900969794918 150.01551308210387 2.3620087498694806 19 2.233032297532288 0.1056306668652927 2.233037113514661 -31.813646607122582 0.62 -21.3 0.6546058831250001 10229.6103515625 23530.732421875 143.60751342773438 52.76245587571376 -11.839982982354172 2.047046682090071 126.76349834637696 137.43166532196844 25.868722915649414 142.6873591065451 9.550000190734863 9.362086622344412 0.034484363020595814 8.724520925355273 10.11361436975869
111-CGr35 0.7301460066221921 150.01607135516838 2.4589850021792863 24 3.642290903147401 2.2205473336233137 3.4417700126112916 -0.4949448498604931 0.43 -69.21 0.6571147266601565 32492.109375 67597.0 319.42144775390625 66.34658941444619 -254.58243157096663 2.826273716524931 148.7866215812608 162.937110098299 46.772003173828125 177.0911247497991 9.899999618530273 9.722218243775828 0.6073401432863413 9.265362280843872 10.451273895275556
103-CGr87 0.46880790130625893 150.01684641344588 2.3603804164279603 -99 3.4999687678961267 0.08595208172632925 3.4646808325390395 -1.6668554368426483 0.34 73.24 0.6985901758203126 6686.94482421875 11327.109375 67.18350982666016 74.35040397183239 -112.26526254160808 1.4801368265261956 130.55881453310064 101.65345096668729 0.0 101.65345096668729 9.079999923706055 8.90986752977401 -0.787317124865145 8.368964836459503 10.190645593159333
129-CGr87 0.939669661112035 150.01824059027288 2.363223833946416 4 0.5633948753993834 3.6885117556759623 0.8472630692685182 -0.8155569341452649 0.58 86.62 0.6176316052343751 4721.16748046875 33540.97265625 110.57310485839844 59.69218909887255 98.22516094221271 12.542797348198356 1.223331589435885 200.82038636533562 62.09606170654297 220.9340478847496 10.029999732971191 9.841878213750462 0.6265852293773218 8.424134751271218 9.823522267411917
53-CGr87 0.722788241331412 150.01845493099816 2.3541839179139714 19 4.227736422609133 0.10553510790337325 4.126912382623485 -1.284433412791399 0.76 84.03 0.6548982767187501 6992.3564453125 13114.625 86.72107696533203 41.26920506354539 -101.9348747787433 7.329815292954321 197.07928994883815 169.98760856139094 30.731855392456055 175.99309737407003 9.899999618530273 9.738871892169584 -0.1151084902974455 8.822132920195155 10.7391004696454
57-CGr87 0.7256630818477274 150.01953575723485 2.3525865006348012 19 5.084929008505727 1.2537891484590002 4.142227509050268 -0.1667040502894942 0.36 -42.54 0.6543444989257813 8092.8251953125 9640.1787109375 37.29747772216797 71.20490588419639 -45.76203581500448 27.892936276117926 228.10382643874635 261.1539792484943 75.12265014648438 283.931168631398 10.859999656677246 10.683628151632112 0.3578807059031398 9.283790423240651 10.98958524523171
104-CGr87 0.93061960942869 150.02112331408006 2.3606219985325634 6 1.5298648453595511 0.11468252214089589 1.5298681448201716 -31.148275308862008 0.5 30.66 0.6191759946875002 3735.63818359375 14051.6708984375 112.2470703125 66.60705471718961 195.51613687885157 30.504263065613202 18.592200226310556 22.322608546431784 32.76154708862305 53.475233343346645 8.359999656677246 8.17016953893958 0.030771320077623884 8.498632128659928 8.284011168504842
50-CGr87 0.667244303048018 150.02112920358303 2.3546036697550385 -99 3.7114169513492024 0.1021865900701873 3.7114249557648304 -31.5200808685134 0.67 -85.2 0.6644570070312501 7922.6845703125 14258.74609375 101.99808502197266 48.98398266289123 128.99072344949315 20.22613424300935 73.47164465850375 70.04840743552982 26.430648803710938 80.27237143539006 8.670000076293945 8.499911259241397 -0.3160977775415145 8.699485310000073 9.651043027599298
10-CGr87 0.9379177617940679 150.02293709259712 2.3503596674495717 4 0.7975909408974401 1.498643497017668 0.9441483618120647 -0.3315322938897114 0.31 63.82 0.6179050599023439 904.0729370117188 2750.460693359375 29.686567306518555 71.94 103.16339665365831 1.8410226352259482 24.625128775536513 71.06787579380028 18.27907943725586 76.06390345626988 9.289999961853027 9.08989513858695 -0.6633259129024941 7.901057176240743 9.102711285230717
82-CGr87 0.9396223256778131 150.02328325184357 2.3586958335838957 4 2.828576370690829 0.11498277929637514 2.828582471083537 -31.064392687355586 0.56 -79.98 0.6176092433398438 2572.59716796875 5105.79248046875 44.66779327392578 61.40002363197648 -55.78311831130682 14.970587762037738 25.639624855275738 27.029645022144535 25.15381622314453 46.071396172854875 8.699999809265137 8.510865400670648 -0.39848385778535594 8.54288105462657 8.855172048044786
123-CGr87 1.3476332583692394 150.02366334839863 2.3629100845537083 -99 1.89545540688368 0.17654953337079551 1.6996105572920936 -0.577521254673701 0.28 -79.5 0.5474975427734375 7467.39208984375 17919.916015625 89.5481185913086 73.74 -130.48794515060254 23.717969186274598 0.42471904127579024 34.83200739272073 42.81824493408203 72.43447630323314 9.029999732971191 8.82969253654531 0.5309538582283289 9.049455698069368 8.829913319588142
41-CGr87 0.7310953098877804 150.02444608126004 2.3528529998581185 19 2.6030932811403393 0.10598914011157734 2.3484629651410165 -0.6211749659855411 0.37 -38.23 0.6534983500585938 11115.9384765625 30589.666015625 170.92434692382812 70.48304406296086 -34.963898727750546 5.77647042017603 113.51515514785805 125.51008979035227 25.13146209716797 130.92853581589213 9.489999771118164 9.29357735367653 0.14558858939711983 8.789710975944892 10.068736878206579
56-CGr87 0.9306366871484208 150.02486660664482 2.3519438348411326 6 4.098812965235902 0.25689258651730335 3.809585781161223 -0.7763284493686446 0.76 -14.73 0.6191673922265626 53260.140625 101422.4375 321.8918762207031 43.538340944585215 -177.80456581531 0.7997149012134234 112.14149640005253 118.31862524587424 64.04766845703125 151.7363684704283 10.100000381469727 9.92150246465999 1.1300484294765887 9.682776312929729 10.238546600508137
118-CGr87 1.2554348360765988 150.02500975941666 2.3610962507582722 3 6.242368139303531 0.20929577387138543 5.938013024828383 -0.9572500104604237 0.59 11.49 0.5633611112890625 21574.109375 31797.416015625 119.24920654296875 58.830931372091385 -0.7309477635690769 31.7259021338119 284.5505332135871 244.87386679674842 28.979299545288086 248.61771900789748 9.90999984741211 9.763733063609463 0.862127193689195 9.694467705716697 11.059328318995306
136-CGr87 0.7243169922108559 150.025150758395 2.3658688340631233 19 1.934804274678712 0.1056115870457812 1.9348084474724931 -31.171175949802723 0.62 -3.73 0.6546643663476563 2505.328857421875 5821.68896484375 53.89242935180664 52.76315767166543 57.61085399450502 2.593557320492444 38.83172647949131 34.7005815349892 29.141971588134766 55.43004849864802 8.130000114440918 7.940994204151236 -0.6186669145923971 8.242437742173186 8.989626283218081
4-CGr87 1.1227050427031928 150.02535117774363 2.3491340009116657 -99 2.2754395960639524 0.11963404816319413 2.275444503506178 -31.398737548811066 0.79 0.05 0.5861882142968752 3761.13818359375 7757.0078125 31.41621208190918 40.51882245766404 94.94031848928842 26.478094135145458 126.26499119691215 89.33546375059211 37.33428192138672 105.10609886215757 9.270000457763672 9.081662497389738 -0.022818030852052456 8.740601535416157 9.767345445956078
122-CGr87 0.7241878122442216 150.0253980887263 2.362120917165695 19 2.046654619115827 0.10560653349410871 2.0466590331373262 -31.806528923977304 0.89 -14.47 0.6546798597851563 7011.9150390625 20319.4921875 145.70428466796875 27.56427269340935 -17.901371335168847 1.3237834001983935 63.67407423928126 90.40403644520121 30.71074676513672 101.23151551125001 9.579999923706055 9.392263352393549 -0.023113403529983496 8.588146735156846 9.680022914580698
112-CGr87 1.2545297756140488 150.0267869972527 2.361010583170224 3 3.2779904511280824 4.336584249376573 3.6394159006962727 -0.025863164003789657 0.28 -30.35 0.56344880234375 23495.208984375 47854.0078125 170.9461212158203 73.74 137.8641637166482 32.30294553454996 75.86865811841815 59.94813723571864 39.849491119384766 84.18633755827125 9.170000076293945 9.014379197796996 0.8808815917750201 9.48596807151382 9.55309407076676
64-CGr87 0.7872259513303752 150.02705984930017 2.356047501283824 -99 0.5923871233298462 4.889371661307002 1.2136368359850156 -0.6300884310005913 0.73 -82.04 0.6438174963281251 4898.181640625 17292.578125 109.83910369873047 43.81726678910918 -21.78299087613783 23.827370994930988 0.036847170815919685 77.48270300510661 43.18805694580078 100.53371296752033 9.170000076293945 8.994242403873853 -0.058870803822414476 8.220004360426769 8.969269875588397
59-CGr87 0.7300368375549342 150.02710900841265 2.3552906673645295 19 0.8326660933812298 0.10593716200779003 0.7752096618834243 -0.7630833827901136 0.77 59.0 0.6536599952539064 5025.85595703125 34319.546875 195.1345977783203 40.346773973569185 126.07943489629406 9.900502341156379 0.3797039789031078 64.38274358944217 38.163177490234375 85.72793901428138 9.149999618530273 8.95357764328685 0.15819840036074523 8.255287364310737 8.958946457504608
102-CGr87 1.253610733323292 150.02730242821377 2.360829834354598 3 2.102329533868424 0.12166258876553378 2.102334067964053 -30.93991936055671 0.6 -84.75 0.5636603958593751 4295.0 9893.8466796875 48.504966735839844 57.9763660904405 92.75020047562128 9.846714380455044 23.50895153534655 20.79632621862261 36.23285675048828 57.62543693937999 8.319999694824219 8.130719885361954 0.196941346090733 8.848324556574951 8.597202614883326
32-CGr87 0.9314311537008975 150.0279660741439 2.3516767493539685 6 1.2962476082360415 0.11471217772000368 1.2601273768724435 -1.2001809980771283 0.3 64.17 0.6190229519531251 4240.96142578125 15344.109375 87.17302703857422 72.54 -97.81324787124126 5.635873640329545 66.6567147035345 84.54150261653179 47.45172882080078 110.00423680223979 9.220000267028809 9.027398025794229 0.07059767223871297 8.496744362574487 9.381430635674075
67-CGr87 0.729160555413122 150.02804936747515 2.3557640860420936 19 5.887240547322187 1.1012104620890422 5.400961700015924 -0.6451312380891789 0.88 -36.14 0.6538199289648439 7726.06787109375 11072.1357421875 114.2096939086914 28.81330485703359 -59.73010912104485 5.862989661677745 99.0420266167 99.049145113746 21.86782455444336 104.22464679431889 9.420000076293945 9.306453467772524 -0.31055013762670036 8.87831071248786 10.285285517489182
46-CGr87 0.9299181611746408 150.0292839934692 2.351709166029137 6 13.738258699904438 0.11465747537893872 13.738288329216932 -32.13693949565178 0.12 -2.12 0.6193049640429689 25135.17578125 19050.87109375 156.48716735839844 83.11 -0.5117271445793676 30.412446077221862 320.27910626448886 317.00381361290823 20.963775634765625 318.5251537957874 10.09000015258789 10.096577155047866 0.3980313900398294 9.804926147382062 11.623602747945304
13-CGr87 0.9303510391579821 150.02987841570018 2.3502204166707665 6 2.020594310775417 0.11467618108827564 2.0205986685926307 -31.641574587380745 0.22 -3.89 0.6192086705273439 7099.51611328125 20307.537109375 85.25714111328125 77.29 19.606733599313827 30.16749513956406 60.416774352421434 51.63531782866438 38.40679931640625 76.88554455471284 8.800000190734863 8.897969530676182 0.1905238206776611 8.766737836070515 9.19651048028014
58-CGr87 0.3084104774211358 150.03009266699843 2.355027916794972 -99 2.2014911609503267 0.06623017933063557 2.201495908907908 -31.852665124468686 0.32 44.04 0.7261501861914064 10114.9755859375 16290.953125 93.35999298095703 78.04227169062155 -150.4410451040074 1.437662737528063 92.85456454119084 94.95059914991442 0.0 94.95059914991442 8.84000015258789 8.659996730555898 -1.0519689199281554 8.078698104819871 9.761458735581154
40-CGr87 0.929503398830859 150.03076968489472 2.35292516806338 6 3.4829689637959014 0.11464677300184008 3.482976475517589 -31.89329288083004 0.2 -78.88 0.6193600242968751 15750.7041015625 35672.8359375 173.62750244140625 78.46 -72.51805390646007 1.1340359313242558 159.49962268204465 148.45030925723705 46.367759704589844 163.60753780501375 9.739999771118164 9.555043047473921 0.53064806500392 9.181980914953028 10.367821060608742
68-CGr87 0.9125442772165717 150.03225126139088 2.356546500837654 -99 2.285826829391593 0.11406321503950066 2.285831759235972 -31.31817299474866 0.68 -9.89 0.6222922924609375 2910.1083984375 7887.7578125 63.08745193481445 50.99539474625981 74.30215484787817 2.559353848855779 34.10773770260903 46.535895736705676 28.031700134277344 62.40430481414916 9.119999885559082 8.931723908327855 -0.24364539152540665 8.505819522818488 9.220452329661068
307-CGr84 0.8908263490276069 150.04215080310928 2.601505001278134 4 3.815136447702818 0.11327602279402667 3.5662312924981836 -0.8205352097518616 0.25 46.28 0.6380894719056156 19356.001953125 34716.12109375 170.25465393066406 75.52 40.34805470614816 29.789091093043883 173.33223101297196 131.4391025750907 39.39910888671875 143.84462174198157 9.119999885559082 8.936292780534941 0.3742599356575412 9.20239640278182 10.304962655584628
313-CGr84 0.47138864235717537 150.04469700184063 2.6026915832677684 -99 2.4036548760437793 0.14311574943445746 2.27008914642286 -0.8909171745566774 0.73 87.0 0.6642252368400289 12004.80859375 26770.482421875 267.5642395019531 44.40198665324804 -67.51750975989188 9.306875544290893 0.2062278438007604 43.7818292598422 15.528998374938965 49.47098253018086 9.279999732971191 9.092630028470609 -0.40046398903432856 8.459560194958678 9.095252547741136
300-CGr84 1.2720414875229697 150.04514456154737 2.600245581850877 4 2.0548166296656984 0.12187524493865354 1.7886451096242464 -0.4723154077926594 0.65 1.04 0.6143377861115049 9086.0673828125 39557.515625 150.055908203125 53.64779911481751 238.64724080278313 31.750824093093154 131.4101649890104 94.20258009419221 59.630088806152344 129.2159842150647 9.470000267028809 9.267922017807534 0.8444506509576784 9.088948922871893 9.744385135116131
272-CGr84 0.6286119268498942 150.04526738019447 2.597721330537537 -99 1.2687320436929157 8.640124969450344 3.480559820176302 -0.25350107106104486 0.33 68.95 0.6544195707176136 2941.977783203125 12257.5517578125 113.18490600585938 73.87563214625784 177.2157643579813 12.473835618511439 0.48038635375180344 82.10946120584389 15.256673812866211 85.17070523569015 9.5 9.404801359421603 -0.40873383091095017 8.094917763319799 9.3643311936728
293-CGr84 0.6809005079892358 150.04533000118857 2.6007272492588513 39 2.0590612015765233 0.1937454984466398 1.8871336407652488 -0.6838134691692349 0.27 62.39 0.651155791044915 1632.51171875 4175.60986328125 59.1566162109375 78.04188810949647 106.9811941481592 24.984063396476337 102.4516167522925 69.8824230654182 19.294233322143555 75.51517344461698 8.710000038146973 8.512454074437096 -0.8277830616592857 8.078745071770763 9.47830060216228
220-CGr84 0.6651958365278008 150.0465644843066 2.5913634989345056 -99 3.651530057564203 0.10205506030084412 3.651537932821724 -31.844177713101477 0.8 73.51 0.6521396018686987 7917.29345703125 15139.5458984375 158.45404052734375 37.58226384531745 86.57227897245696 4.623229722660205 72.04742742595387 85.86639438959448 28.063121795654297 95.4233884133674 9.529999732971191 9.36450088045161 -0.25147160880616026 8.702903622150052 9.90796467360867
235-CGr84 0.5059316356397277 150.0465648380064 2.5929054167703445 3 4.275367221734178 0.20964709343792906 4.236972437735117 -1.7145634134605534 0.75 -5.63 0.6620631094445901 39009.75390625 58846.42578125 427.7448425292969 42.54724673529469 -168.35290317730653 18.50007087465844 95.33057537990757 93.25317343839232 23.237205505371094 99.4187273086331 9.579999923706055 9.439943706857722 0.06296922299178107 9.040183918810255 10.071429266093867
202-CGr84 1.1016421763082955 150.04669815318925 2.5886429952909493 -99 2.5226364964173906 0.11921722572861013 2.52264193698935 -31.265637727652145 0.31 62.71 0.6249508315029739 7521.734375 23421.751953125 175.15457153320312 71.94 -104.23549420315905 31.750641611807705 268.34406193247474 177.67661900927516 16.08358383178711 179.27096980294994 9.539999961853027 9.351673293026677 0.4767327126878562 8.977353963665337 10.383698389546588
324-CGr84 0.7463246427343664 150.04721728461226 2.604051832217559 -99 5.044909938299652 0.10683841461879823 5.044920818660571 -31.623691963915537 0.09 26.49 0.6470628271483836 5666.57568359375 8428.5458984375 93.17823791503906 84.84 -163.7419158989846 26.91472502603913 338.1347869729859 279.70742265469437 0.0 279.70742265469437 9.399999618530273 9.361859719378211 -0.4066404048000829 8.766420401909304 11.091506125235595
286-CGr84 0.8955252413624728 150.04793230915462 2.5985433326181697 -99 1.4681742979571835 0.11346014667366178 1.4681774643697554 -31.456922470594186 0.7 64.99 0.6377777451372757 4975.802734375 19530.197265625 156.3914794921875 49.183020095276866 50.10232995316369 27.74885160443903 153.64705142903225 96.96012544221323 48.58949661254883 120.81114238390303 9.300000190734863 9.110185483033097 0.13968250747571723 8.546329833094777 9.636180321025858
319-CGr84 0.3749448088005365 150.04805799618276 2.6044433333516817 -99 1.4667337020261169 0.07529433788635097 1.4667368653317552 -31.530472852314343 0.57 46.23 0.670231583477519 7580.63232421875 18977.13671875 128.36569213867188 57.692933119461806 52.70766358950959 17.822599493012046 31.014777460644687 33.6105087178028 13.818723678588867 39.36714327076479 8.430000305175781 8.24147468520861 -0.7888589601751764 8.029036557486267 8.54327834162409
295-CGr84 0.6983043066365242 150.0485349756605 2.5975547494503832 33 5.299416683674025 0.10619656222686652 5.299428112929825 -33.144956398269244 0.37 2.14 0.6500741069141881 6175.80078125 8416.1171875 73.99578094482422 70.63078863017722 17.738464568333086 27.446254299926885 271.91154347453136 244.26670422366197 0.0 244.26670422366197 10.199999809265137 10.05093269732479 -0.20468079887525387 8.900307275183104 10.976857017289397
239-CGr84 0.7305797352016625 150.04880836631045 2.592204583762492 -99 3.6373576792707922 0.833031216756073 2.972404853979319 -0.18797024767457685 0.46 3.86 0.6480460093755676 4828.955078125 8007.40869140625 40.733123779296875 64.26847015823128 -218.61436609565519 1.3823475577009667 9.786581642758623 207.16318532752712 64.7092514038086 228.3169227914966 10.859999656677246 10.662021150671992 0.28436566299524313 9.033628039058424 10.621828034856364
38-CGr84 0.6817777752478835 150.05102443166524 2.607128162957163 39 1.7938692333187722 0.10309593294935473 1.7938731021578473 -31.227862485825067 0.43 49.1 0.5828253749775444 1603.618408203125 3553.851318359375 40.6309700012207 66.52732333143283 -215.4631099486491 14.68832183425597 15.530519112707157 33.35416799430976 0.0 33.35416799430976 8.819999694824219 8.649671361247403 -0.8967819104570741 8.03971918720273 8.713515051440497
284-CGr84 0.42753561131307416 150.05184932170064 2.5998539161736174 -99 2.4032335550900474 0.08157615597725891 2.403238738145597 -31.24951761438153 0.22 -33.23 0.666939125105405 1165.7427978515625 2467.156494140625 37.212345123291016 77.29 145.4270476276568 2.9653928114352532 133.09781373457986 115.01550760130648 0.0 115.01550760130648 8.40999984741211 8.227627826773086 -1.5405218476043883 7.666768113248267 10.118445708730036
243-CGr84 1.1226307453382396 150.05200523617614 2.5936724992301423 3 3.0172721045539053 0.3182372640013239 2.893076797946297 -1.015810470733511 0.13 -69.55 0.6236259784512428 1496.3052978515625 2649.84033203125 24.141185760498047 82.53 97.14539378829227 3.4123094217127647 158.73888122890136 160.65832135505678 0.0 160.65832135505678 8.930000305175781 8.739437833930532 -0.4930449595168691 8.52671537661177 10.373353829230684
8-CGr84 0.4067739066504801 150.05234422449587 2.6078041659632065 -99 6.498024966159782 1.9291506170844555 5.957180725130138 -0.5739961139249443 0.48 51.74 0.6116341366771915 29194.787109375 27144.716796875 307.97698974609375 64.27637280021386 45.48658842405655 21.09347064307168 150.74428113142017 170.19901535275756 38.23337173461914 179.39800555826383 10.329999923706055 10.258354402228953 -0.18501215533485746 9.107064564979543 10.743357171278419
273-CGr84 0.702887310121519 150.05292949177692 2.5981327499268114 33 1.3027197994161372 10.438459931219048 2.2989958950692153 -0.7530629765462249 0.44 32.28 0.6497904302486638 4216.94677734375 15614.46875 161.3218536376953 65.75895543663039 48.569991921565986 7.191807772626032 0.7788391466877648 47.55414265403427 28.716487884521484 63.8404039123215 9.029999732971191 8.9084546027774 -0.2228880338626757 8.283388516642884 8.889954794835935
36-CGr84 0.6813825994831284 150.05322750282372 2.6173203338153788 39 1.232833999670867 3.092392975763044 1.8502548801647323 -0.08349041737394483 0.4 24.0 0.5828525900337772 1155.6597900390625 4093.465087890625 46.825233459472656 67.92850968398375 -46.24518700941215 24.141284316050644 146.91923608829094 83.93245549745536 0.0 83.93245549745536 8.90999984741211 8.723157241959393 -0.8357330700862252 7.844774202622813 9.435266827183455
257-CGr84 0.6771707807470306 150.0537479914479 2.59661075009833 39 3.269627257977541 0.10487483657663813 3.269634309585018 -32.573108052092905 0.62 -33.17 0.6513927066542902 5031.31103515625 9662.8994140625 116.1945571899414 52.86485626658653 141.46091918062803 14.592985863791434 0.9256494288924338 32.04750366078143 21.718334197998047 45.439539826310394 9.119999885559082 8.941156528393131 -0.4719986581118334 8.53841151980035 8.941475833375444
122-CGr84 1.3168486267066268 150.05382383391927 2.6188492497051175 -99 2.5813362479340327 0.12233821080256078 2.581341815103789 -30.589664435373354 0.1 -70.0 0.5163350577285474 5318.25341796875 10819.955078125 58.17002868652344 84.0 -85.70179799900043 25.090254489117797 33.54762125556455 33.461935689246125 32.70164108276367 58.926863695467596 8.880000114440918 8.691391874871892 0.2887331105053421 9.00336194911355 8.961122767333839
61-CGr84 0.7358839427635528 150.05422379263652 2.6123369110276706 -99 4.2673723135082975 0.8692008347733535 3.7421637097617064 -0.42975973353093566 0.51 -39.04 0.5771440366163642 11216.6669921875 18765.052734375 123.23371124267578 60.76566005035051 162.6701508003834 1.9629392350449955 92.04324108434261 98.7224025155552 59.02828598022461 131.9532400478378 9.930000305175781 9.748086761270894 0.07160062608590623 8.986803922888944 10.158541118359594
21-CGr84 0.675611791124797 150.05430185811127 2.618147331142237 39 6.431475302402548 1.1503117755814203 5.794955305163122 -0.5582960322152162 0.17 77.9 0.5834766305876791 7498.1845703125 7849.365234375 124.8896484375 75.0425810008398 -101.79198146209563 26.47346792222237 119.179791879909 105.65952616462425 24.083438873291016 111.53457728817874 8.760000228881836 8.615240787922948 -0.5622642467236993 8.828185869968772 10.344447289410427
40-CGr84 0.682270629484836 150.05647566836436 2.6201330000795884 39 3.795142005980168 1.6706875135021393 3.7184821992053556 -0.6569423587448299 0.38 -51.6 0.5827698754573275 9953.904296875 19766.982421875 168.94561767578125 70.01644470057693 -53.87370674120504 26.86219978670674 163.94328492065122 137.10985441271006 50.83074951171875 156.47170794781195 9.699999809265137 9.502282047172669 -0.06627863471121163 8.818473935134483 10.32989487721929
327-CGr84 0.7018879617724854 150.05654441013198 2.60334558314198 33 0.9430537827494021 3.004419130883051 1.2588960631410087 -0.5215322636297167 0.47 -4.65 0.6498583921537686 9264.900390625 75989.984375 342.3448486328125 63.67496037796011 -19.649277709622254 23.12479037193253 1.2596040530715478 130.01942378365968 69.9674072265625 166.35809064740937 9.84000015258789 9.657960119877947 0.5942124814080533 8.498018094449911 9.628179585206173
174-CGr84 1.1432601772462037 150.0566372242773 2.608200499162912 -99 0.8377228969296119 3.4733095468686197 1.7317617066335547 -0.13094369318051516 0.11 -67.93 0.5345130289183391 1054.7220458984375 4539.4716796875 40.96139907836914 83.68 122.6514398639863 12.83385227437935 19.737140157946 35.53180650809663 31.608684539794922 58.82643060792158 8.579999923706055 8.396218422413362 -0.23984938344769544 8.114084303893973 8.403759456288356
277-CGr84 0.6959520894873525 150.05676273538845 2.5988844989623696 33 2.2934699465609785 0.10396509277248316 2.293474892889274 -32.305260734062465 0.26 -12.37 0.6502293457835544 3048.666259765625 7939.7529296875 79.5589370727539 78.7086357376289 7.632509465973101 27.106533932296628 87.6623255956422 66.91447934765388 42.28831481933594 91.71592555787673 8.970000267028809 8.78163752387128 -0.5259289033575119 8.315516293491775 9.45273182064908
310-CGr84 0.677638550384571 150.05719857719956 2.601913833437356 39 2.097983484381884 0.6293950453145651 1.7986449766321264 -0.28228177850812003 0.42 9.81 0.651369015909712 4865.4208984375 12490.0263671875 130.0144805908203 67.24760715340874 -1.066866265837973 9.600101612921726 28.771652255495635 47.699286124988504 38.812843322753906 74.76217540833154 9.15999984741211 8.95680298312193 -0.3592357806502644 8.418340074006208 9.09262444485243
270-CGr84 1.2482869743206284 150.05720333634906 2.598784997371993 -99 0.7441819549462866 0.12159835865135403 0.744183559924048 -30.722321781284183 0.99 -50.62 0.6157997875122764 900.6765747070312 3509.2451171875 29.57962417602539 8.598449467323887 -198.84271685839832 28.906458264172706 310.681750150968 206.3197184144476 37.845550537109375 213.8196780855825 8.34000015258789 8.14991058731683 -0.257584758145287 8.10290576646327 9.544601961946205
269-CGr84 0.6980538204577826 150.0576135023229 2.598338749884972 33 0.5703693467536721 1.0491465356344918 0.7203917355697783 -0.10376500490664436 0.48 -80.14 0.6501077735684406 370.51654052734375 2027.9195556640625 27.29485321044922 62.97886503502687 44.8835866215523 6.877390552191465 6.373253854046864 56.12819831915155 30.843658447265625 72.4106582808048 8.949999809265137 8.740880955259687 -1.115735601950759 7.3185004208949564 8.694065211703908
251-CGr84 0.70381698300702 150.05766142804129 2.5952610826112554 33 2.2287387533749508 0.10652828155775303 2.2287435600974352 -32.657745105431566 0.32 17.01 0.6497324442532332 7273.66796875 19369.181640625 189.84237670898438 74.14709907303286 7.26417415554954 7.2348662417103595 1.2407013938230753 32.738796538997114 36.04985427856445 62.697138567357754 8.979999542236328 8.791533834471155 -0.1266131681532182 8.586736237869724 8.79216117427829
309-CGr84 0.47612518633538503 150.05791999589883 2.602067916386575 -99 2.012989537068489 0.08669205585996939 1.9990715584644903 -1.830461430942285 0.52 51.13 0.6639297148022154 6308.56494140625 14511.765625 137.94842529296875 60.969380977003716 46.214022295721236 1.3727711119597974 77.27775527935049 83.03325321658394 14.198436737060547 85.66231068817389 8.899999618530273 8.712062554685302 -0.6609461999911831 8.225208365255746 9.592970233294663
34-CGr84 0.6805515985581727 150.05800649233512 2.6186038329398533 39 2.2459715023035876 0.7768176663930757 1.9861543413891665 -0.6088060299224515 0.35 53.0 0.5829426396505719 1279.8150634765625 5694.86767578125 60.688961029052734 71.42486735304465 57.81736576395707 21.408264839897342 111.54068641660216 79.60163765627037 20.930837631225586 85.44144567034527 8.5 8.424518401078359 -0.693678417307579 8.024330672260078 9.640673183672677
37-CGr84 0.6812973187745446 150.05834765808044 2.6201434994794015 39 3.751967570115507 0.10307603214603042 3.751975661986684 -31.927433529743826 0.4 40.7 0.5828588830870824 7814.89892578125 13858.431640625 74.58982849121094 68.6179077340218 -93.60021957174476 2.0729301397758957 14.155009484783744 132.4263912721594 96.08795166015625 194.54849499470564 10.359999656677246 10.230511761270462 0.07842016822757758 8.934424729890255 10.235632282862852
250-CGr84 0.680456293295725 150.0585902561341 2.5947012501298494 39 2.8291341597874045 0.10508801321861443 2.523062827226484 -0.5709323754031232 0.59 -13.66 0.6511844697443304 8662.115234375 22499.796875 116.864013671875 55.11607586521879 -177.93326463054777 13.2929641825865 117.50567596926415 135.78496275315143 64.70982360839844 166.28214247784038 10.130000114440918 9.933595473450728 0.15856004361297257 8.793401904590505 10.244312709275732
93-CGr84 1.0024777482467524 150.05859116283824 2.615480333245223 -99 1.0751314139191617 0.11686211020860456 0.9650845927382548 -0.575850911010902 0.4 -74.96 0.5492336322691616 833.9549560546875 3753.498046875 37.594844818115234 76.23949338304405 5.029831665129564 6.107647316154537 44.795693060708714 45.14477697711459 36.37335968017578 70.34698100163914 8.65999984741211 8.460375023682607 -0.4627835688344942 8.002890315603711 8.864056568860834
323-CGr84 0.6808512388805428 150.05859193371384 2.602024502041084 39 8.905356453246764 1.1046681460171874 7.578367900371626 -0.3699705897065814 0.24 -12.31 0.651164517924982 16313.865234375 13691.1611328125 98.14014434814453 80.50762784556218 -185.41562384686813 26.043349197784494 326.764572168918 323.9490715447268 73.5683364868164 341.83338229063133 10.59000015258789 10.488895681581477 0.22727849541768377 9.490533316943822 11.45473382944701
237-CGr84 0.6965810253311093 150.05866908517868 2.594021334318968 33 3.299124958890241 0.10608787698827384 3.249026304388925 -1.4851672302868493 0.65 34.63 0.65018508278662 10128.4443359375 21976.716796875 187.53517150878906 50.51306455548834 227.7552619026754 27.592027718760427 46.521927437360915 56.7650887844387 33.805030822753906 75.73896978666505 9.390000343322754 9.209785128016438 -0.06545048558242603 8.778943913760232 9.443775408257705
308-CGr84 1.2713621081717386 150.05873067390786 2.6028744163989583 4 0.8262751737845618 0.20230336113309327 0.6340491873674555 -0.021090785289467152 0.8 -4.07 0.6143695751395504 3669.232177734375 15076.578125 88.25445556640625 39.48487062576424 -57.986190109330636 10.74953380184052 2.3794740257603064 54.87243189109263 40.56061553955078 81.42692155624297 9.09000015258789 8.876707644280105 0.3923615436718208 8.578526955328721 8.868123995623163
267-CGr84 0.6964312271104685 150.05914006237327 2.595693750269659 33 4.370253187891059 0.10608420398974011 4.370262613219276 -33.12970849156254 0.56 75.05 0.6501888217118498 10384.9208984375 14364.0888671875 82.30742645263672 57.28140123495214 81.61076651923184 26.630720620785706 127.59548107531343 122.31885973931227 38.47949981689453 134.97918966075474 9.850000381469727 9.688075217505991 -0.13369891347466317 8.914217031017865 10.273730525747947
25-CGr84 0.6781853293817324 150.05957017624795 2.6132165008062507 39 1.4897653619722413 0.10288434820250285 1.3582835678542375 -0.9999665959879452 0.77 -0.8 0.5831803223784576 4457.0927734375 18149.6875 164.30963134765625 40.41861891713369 -50.2302352159619 7.318170303322633 0.6955166908275414 38.858935348938516 19.534637451171875 48.47206813434086 8.8100004196167 8.76837686999099 -0.1938544727097176 8.30698336773274 8.777015828938735
26-CGr84 0.677962939575053 150.05979083113178 2.6162429999024255 39 2.2220446559445146 3.106747620811312 2.3972358883471885 -0.343933687436212 0.46 -50.3 0.5832002161047013 1283.299072265625 3454.42578125 35.06507110595703 64.44783295416475 13.651331467257592 2.2855763018365267 40.95820548252016 77.06774396962517 16.78843116760254 80.99080371820136 9.630000114440918 9.45803964107748 -0.8495373810147934 8.039741994877794 9.56893695734002
28-CGr84 0.6789145838563972 150.06057983383556 2.613220166224412 39 1.2969029317821494 0.1029288041096944 1.2969057288136419 -31.19351513284151 0.42 37.0 0.5831059848293922 1992.7542724609375 8632.4931640625 74.99763488769531 67.24197280521538 22.602080553477492 26.703551389651395 57.955555874275824 38.61024326753004 29.417070388793945 58.26278187443692 8.479999542236328 8.290085582710136 -0.5154871039876558 8.023650522165104 8.740871021445
106-CGr84 1.1213142951981596 150.06076880879183 2.608468493415176 3 4.906404214285567 0.16027746580064994 4.722456737761585 -1.0786438480844467 0.51 -84.19 0.5368102812922201 29052.046875 50712.19921875 289.9795837402344 65.73281590881255 -154.03852883752273 30.888877822215505 20.996882475354017 74.51974945781872 50.775550842285156 105.94874939610443 10.050000190734863 9.878460028408819 1.0044269794588936 9.669693042061436 9.903123968650197
20-CGr84 0.6682864788891041 150.06132090148608 2.614522499523729 3 3.3946212688342863 0.10224762857934597 3.34395881288354 -1.4930753743604728 0.79 -17.58 0.5842315639082585 7197.529296875 15677.48046875 176.95379638671875 38.54298959209097 -25.58575416237369 9.06425272407841 1.0652003631963698 37.59648631845141 29.438501358032227 57.620062307746664 9.270000457763672 9.096387392656116 -0.2691859882366827 8.646873110701756 9.098672936147643
10-CGr84 0.47577044262423973 150.06190058696083 2.61935458345748 -99 0.3448627429904576 0.9687350418676672 0.41622623771913686 -0.6515171246092433 0.83 -1.0 0.6043905855364659 800.5228271484375 4614.12353515625 50.26945114135742 34.81499815622985 12.149583591774501 3.0196769251798345 70.5540312224619 57.080414757722274 0.0 57.080414757722274 7.900000095367432 7.697686253593386 -1.1593893711683778 7.146404657951175 8.499464124296725
47-CGr84 0.6936262094901839 150.06336766740435 2.608614665374596 33 0.3322138606996943 1.0174049483928136 0.5294883983812572 -0.07551692801556482 0.3 62.0 0.5815940342141541 1080.57568359375 4375.43994140625 46.5491828918457 28.4776285028126 -211.07461013118836 16.667960581377802 159.63159964948912 75.18210953154747 24.594036102294922 83.56468236986107 8.75 8.560280913181186 -0.7884069065512398 7.511653630415615 8.805195374211477
23-CGr84 0.676409076380452 150.06367117095817 2.615630333596103 39 5.755017002319426 0.10276816075570404 5.726370970028494 -1.8223105921896579 0.7877 658.2 0.5833740359953413 33425.6796875 41984.1171875 419.919189453125 38.53169088413846 -249.8583755166835 11.184953800668566 0.44585188428245864 128.14189594436147 35.43843078613281 138.5037426378772 10.5600004196167 10.390675290411293 0.6853653510281601 9.553747786544767 10.391369718756817
14-CGr84 0.5159545780238082 150.06377416263228 2.619258834483732 -99 0.532300046807099 0.09052721884474474 0.5323011948189956 -30.724825789595275 0.72 -23.35 0.6001531395844079 494.0679016113281 1697.1905517578125 25.68297004699707 45.17129816209542 -233.18959464355794 19.27892687284451 317.02062142984335 127.7784353531583 0.0 127.7784353531583 7.5 7.309878840625758 -1.5091427359426366 7.164852047819634 9.429591351425888
46-CGr84 0.6932555720272753 150.06392380393862 2.6096696656237146 33 5.399198015461453 0.10590734568789774 5.399209659915724 -32.05894680848091 0.4 89.0 0.5815699451190401 2042.103271484375 2840.84375 38.1290283203125 67.87773719064731 -106.09529699395893 1.2749816426659402 100.25953696476566 124.16523729318504 43.85979461669922 140.17526756341445 10.289999961853027 10.11882719622726 -0.6330076112933012 8.579922877617737 10.373121636473767
171-CGr84 0.9403589498513094 150.06405001157722 2.620711584356023 11 0.6877681554940092 0.20702051503164157 0.674722020764015 -1.267841241493328 0.74 -15.07 0.5557170127333979 933.4004516601562 4958.787109375 55.557456970214844 45.466475008488736 -143.30767471731133 2.2941729931530004 17.949379219993396 39.49915975797329 39.763553619384766 70.98374499670759 8.670000076293945 8.477872063071757 -0.40994811627509975 7.878323184872826 8.552623360053754
98-CGr84 1.0429010213983632 150.06468130833994 2.61160624807149 3 8.043866229097054 0.5895533735779136 6.51096169184788 -0.2533352506720923 0.09 70.7 0.5449909489611938 36238.62109375 41527.67578125 189.21897888183594 84.0 71.1657061915925 31.412558554033286 190.48052837043366 171.73808710513077 37.2255859375 180.39569814435131 9.3100004196167 9.15817908449146 0.6310992701740519 9.70115157465064 10.859059200956484
49-CGr84 0.6944180974473788 150.06470698487306 2.6132044995145542 33 1.0387720448189564 0.10387720448189562 1.038774285139378 -30.927807716770666 0.65 -47.6 0.5814893282270254 808.2666015625 4014.43408203125 55.74770736694336 49.72887093238081 -255.44396895670317 18.824967095539716 40.10882312530402 27.79250196165056 28.156272888183594 50.165024786068315 8.119999885559082 7.906133189928425 -0.8242600380550884 7.705600604928225 8.365833496109234
58-CGr84 0.6970819277288147 150.06487172720907 2.604039249987919 33 1.7417415101432374 0.10404668519374179 1.7417452665584143 -31.324356130606528 0.55 59.04 0.5811940482944878 7524.576171875 21867.921875 97.3111572265625 57.34271197025542 80.3733735591747 1.0509029708169804 51.882088522379554 62.21099207932125 32.605567932128906 78.7977047120159 8.970000267028809 8.78066718353927 -0.08384752795559289 8.528977361797411 9.276780286431483
19-CGr84 0.6679927232131244 150.06499781517553 2.616007748200431 3 4.334700658108142 0.29034315728837556 4.251456328830758 -1.3739293454562675 0.89 -73.1 0.5842546110163328 8392.34765625 14665.8583984375 221.4082794189453 28.868796461567868 -80.17869324193111 14.067179661377777 7.4288228474410225 75.00296974512734 33.448280334472656 89.92651375830225 9.949999809265137 9.80298640622766 -0.12960184034525643 8.840511808269298 9.805908543453823
83-CGr84 0.9425315740817912 150.0655856682505 2.6193473332216186 11 2.9916866963644724 0.25314272046160924 2.73355892242384 -0.47266829117010745 0.86 -70.1 0.5555442622505092 15986.3974609375 46509.28125 154.7244873046875 32.734657819407566 136.1978439932911 6.106804947230982 58.21929357699123 162.32375320792633 80.68891906738281 201.67435262840343 10.489999771118164 10.3263795332911 1.0330869072015614 9.385801375425684 10.379710946182286
22-CGr84 0.6759387753981996 150.0662401729345 2.6129845836007948 39 3.2258127719541116 0.10478754864309536 3.2258197290668535 -31.69719799038788 0.34 -45.6 0.5834326751870329 8184.7578125 17501.619140625 187.45404052734375 72.86500603011464 140.32082312000813 6.80226608087214 126.68361822863805 127.71339524073416 40.3924446105957 141.06778655483353 9.380000114440918 9.197903748418744 -0.19751880588609402 8.6841371653011 10.222687858229355
82-CGr84 0.9425113969548371 150.0665287093793 2.6191210823216067 11 1.2013312925272848 5.762707962621303 1.8584824563767304 -0.5818726641249544 0.61 39.54 0.5555275081957401 6673.80078125 35296.328125 122.41646575927734 57.11605893407353 241.55715613092946 30.622779439092135 307.2815003615359 194.644984883191 39.88901138305664 203.43835244180588 9.960000038146973 9.80106423446206 0.6215252032709679 8.7115965398934 10.13556609844059
84-CGr84 0.9432337008402307 150.06668167336306 2.6047598335540973 11 7.964634842740317 0.11509587923035139 7.964652020074051 -32.03658751770923 0.75 -68.5 0.5554437242115391 21834.23828125 25763.849609375 144.16647338867188 43.538340944585215 -71.36524735482729 7.1741180652948024 134.68739152625935 137.82149235081496 36.828880310058594 148.25238577699017 9.649999618530273 9.560707924325875 0.3789200386084343 9.500686946367004 10.668164180184425
68-CGr84 0.99120594306297 150.0676323228676 2.6171105803088612 -99 2.3636125975346687 0.11654894465161089 2.2668886173537595 -1.035691208141924 0.36 44.24 0.55041157119677 906.5658569335938 2600.382080078125 34.58968734741211 81.39110853543859 -115.5412426591893 23.363676244714036 263.26121564504405 175.42566474563802 0.0 175.42566474563802 8.720000267028809 8.52756368641505 -0.6342584392183958 8.215656551177132 10.378685199872848
140-CGr30 0.6686134875923848 150.13243568229032 2.068432834096413 -99 4.958916665122994 0.2821981442420508 4.816333842081077 -1.1950875319726328 0.2 76.67 0.8104746471409238 4472.7412109375 4957.611328125 39.2808723449707 84.78402923124445 89.80658406606307 15.697423677835586 163.59330231152424 150.02453486201637 26.01015853881836 154.90553064508765 9.050000190734863 8.887591473329898 -0.7754946742186182 8.59502414211298 10.552278286151132
158-CGr30 0.7224825955847702 150.1332306540631 2.0708070835496812 45 2.6970453015765217 0.10762856837277199 2.697051118296078 -32.8802605600077 0.55 65.06 0.7669175290462301 4031.97998046875 9511.9091796875 61.42359924316406 57.94101890479677 54.05505251582679 23.056404212335547 240.18458713964003 182.90345046244062 13.227558135986328 183.95271794240074 9.880000114440918 9.693419821099575 -0.26285470971074043 8.529646376135506 10.471983829058496
66-CGr30 0.8733329727289836 150.13362739127894 2.0632191673261753 -99 3.6151209570023974 0.2252411811216447 3.52164095583268 -1.241706650312855 0.15 -18.38 0.6461255468310463 906.9680786132812 1333.7674560546875 36.50612258911133 81.37 -94.56420287169959 2.6354101310235656 127.83148709899403 121.66099374922088 0.0 121.66099374922088 8.319999694824219 8.134240455626621 -1.059653847151915 8.224507634128075 10.232582119714895
45-CGr30 1.2104736496985136 150.13362883059347 2.06120325007394 -99 4.921459342533298 0.3536087913434358 4.427291022893842 -0.5997779754457726 0.29 84.05 0.3759361937486446 12742.626953125 21683.15625 232.5596466064453 73.14 93.65114234249648 32.182359715917514 115.24132636161835 98.84909664165849 45.44519805908203 119.64417731530509 9.5600004196167 9.375061485447283 0.5486793143792859 9.38104695358729 10.164014900051932
118-CGr30 0.7236609227926329 150.1340173228723 2.0669702503176923 45 2.166469613790293 0.10769001004220756 2.1664742862168787 -32.29013322532356 0.62 -65.85 0.766060122810665 705.5905151367188 1385.9710693359375 32.21989440917969 52.76437659660192 -77.15263354222395 9.442752628154667 102.02665537343324 73.70522250421384 0.0 73.70522250421384 8.949999809265137 8.76184176113384 -1.2428125722580172 7.876816042496108 9.763771155168007
148-CGr30 0.37276709838159827 150.13423966728675 2.068431583241018 3 3.698408255276419 15.00368460558385 7.612315825961974 -0.1165698906798198 0.31 85.21 1.047114781196864 10561.8232421875 16929.919921875 404.617431640625 77.98564390139886 -166.24176326929683 2.6943542081941176 0.21216109174674194 40.05761921802198 19.369787216186523 49.295313188748466 9.239999771118164 9.286226298704573 -0.8429420319465905 8.3607900004 9.222510550120884
185-CGr30 0.7256102756783611 150.13474632169158 2.0724178335910026 45 4.018250761695553 0.4269787763611266 3.2847075192524953 -0.2636033832142754 0.89 25.25 0.7644976541787472 1430.9937744140625 2711.183349609375 46.15716552734375 27.563086263911725 45.93997739598092 17.60061780200678 7.9534780581107665 100.74329755928494 53.840370178222656 128.55559115480094 10.239999771118164 10.057349738291446 -0.6344787321602249 8.408882652991812 10.038493833224262
193-CGr30 0.7268208882101372 150.13525340240435 2.074727416987271 45 2.980282272276834 0.10787395023855112 2.9437093873171536 -1.5790033534188113 0.39 -25.75 0.763480035104011 3073.19970703125 6510.4072265625 95.64374542236328 69.1267731169377 -205.8788637240362 3.0034867712831717 125.46401651145305 135.43505467922898 41.36628341674805 148.68499159006646 9.59000015258789 9.403674799175821 -0.5111228352015952 8.429506398738937 10.221727124830611
196-CGr30 0.7231044587891748 150.13536157429454 2.0756553335956798 45 2.849326251687209 0.1076412139526279 2.8493323968312008 -33.21989107186559 0.88 74.16 0.7667412634471419 6013.70849609375 18486.9296875 152.24822998046875 28.81876928474637 -95.17716547887309 27.705914672250373 198.0245435161406 164.27322424497362 35.35326385498047 172.43946586347076 9.970000267028809 9.788717810296625 0.062333434281924054 8.688801854110082 10.350497094762227
19-CGr30 0.7238881123325176 150.13670477134573 2.0592041661165807 45 1.1741572585020035 10.558968151996437 3.1332227596951943 -0.4683899865997485 0.96 -62.02 0.7658999099714938 842.0406494140625 4578.2333984375 72.0997085571289 16.507011499470508 -154.59815507090536 25.038893351770554 226.15945151025986 126.98045404704365 31.042720794677734 135.07059947128857 8.600000381469727 8.499390370248827 -0.7235680526463393 7.779858888150536 9.70389743804442
195-CGr30 0.727175837455142 150.13676307925377 2.074157250155189 45 5.2940328819573725 1.5059334446478823 4.817344774395193 -0.5422325303938197 0.25 43.6 0.7635522200636378 6204.23681640625 9330.3154296875 118.37931060791016 79.2526571483886 47.70868371393317 2.586438605342817 175.30825335888596 176.0355650674031 51.36078643798828 191.8123223684102 9.84000015258789 9.677565362281618 -0.27997057768398975 8.831840439105646 10.667498236402482
139-CGr30 0.7011232566480909 150.13805001590063 2.0683525831139624 -99 3.6186734793146202 0.10428453830877868 3.5889081676354504 -1.7560542249714521 0.58 46.79 0.7840085772778238 4259.81494140625 9072.03125 178.7417449951172 55.81003266647021 51.16097860096204 5.2513936362627485 117.62369441750222 114.26865624022338 29.531312942504883 122.37623288851593 8.989999771118164 8.81427724311437 -0.46016521875783456 8.538082026877731 10.20094034358113
186-CGr30 0.7255044071631882 150.1385461621577 2.0714050001167363 45 7.81037401745787 0.8664105376509001 7.385670384951598 -0.8837225659513709 0.84 -88.45 0.7648982387366751 19125.818359375 20260.58984375 587.7300415039062 33.40711556442609 -101.34087854134009 2.767834546680428 203.25848607673697 212.83976252788452 40.98835754394531 221.35235375314386 10.489999771118164 10.447186094154116 0.39318180420801985 9.534664061347337 11.006967186535253
170-CGr30 0.7267957523812489 150.13873983790103 2.0696284165248926 45 5.413019874389168 0.10783750531009671 5.168435839482689 -0.9937973671313294 0.74 41.4 0.7639928840613582 7735.6767578125 11744.7890625 219.40135192871094 43.04062401411222 -130.2754123577476 2.0457446687204732 133.39736527919618 144.2543843978319 46.03276824951172 159.5968736346881 10.350000381469727 10.215712331241852 0.0674856459983348 9.0643304344661 10.595559858214664
113-CGr30 0.7312529880113856 150.13877482755288 2.0665405000704995 45 2.194123802732446 0.10599631897258195 2.1941285348008415 -32.150599714011385 0.69 2.36 0.7600506200017503 1861.5576171875 4811.955078125 93.25373840332031 47.25289872496191 -81.08345668838157 28.156624773952373 2.3459214651089564 16.443967333123858 30.597448348999023 48.270617581362096 8.270000457763672 8.181068355219455 -0.691347140011041 8.18869361382038 8.185164117401019
153-CGr30 0.3828026053411886 150.13920615889646 2.0707754168617205 -99 0.69559749143082 0.07627165476215132 0.6955989916264335 -31.715017711083323 0.94 85.14 1.03911001475827 2080.175537109375 17122.841796875 218.48260498046875 20.53829548460616 -14.772905215483604 13.421337450284653 45.901546109099485 38.980911786644064 16.159194946289062 45.759966811667475 8.5 8.310002082963969 -0.8129863368998079 7.457413276271507 8.519132196677935
39-CGr30 0.9846349006068256 150.13933440968538 2.060755250218568 -99 0.8517004480216411 0.11635252022153567 0.8517022848846145 -31.04445155915258 0.51 -2.98 0.5571522331712752 1018.9703369140625 5020.95849609375 69.31007385253906 65.73281590881255 -157.759552624331 18.613927410439302 9.262937202977579 43.063354960588654 29.020751953125 60.88761316635949 8.850000381469727 8.659895218773222 -0.3561884421874911 7.993121678909842 8.665254474207188
199-CGr30 1.2534903453980366 150.1398587336949 2.075670750499615 -99 4.637680936167218 0.12166004554478538 4.6376909382570535 -31.578027151349936 0.22 -65.54 0.34176186136541703 8798.650390625 14595.43359375 44.445743560791016 77.29 107.51893085201903 10.409092649364892 287.7981414796987 224.5679213819211 0.0 224.5679213819211 9.399999618530273 9.224028245721222 0.38427744319195406 9.26753492422587 11.051293351967827
81-CGr30 0.4791423478812782 150.14009193003616 2.0645169995226924 -99 0.29055248988968313 0.502812392683344 0.3128896662942483 -0.6678878503179235 0.55 -66.77 0.9619713622772823 1005.0060424804688 4721.99658203125 87.34403228759766 58.731828400800005 -185.07307487712143 4.809813789108553 18.70564572641831 21.56449000672171 21.915790557861328 39.008862530933875 7.53000020980835 7.329417004938867 -1.1423579596160665 7.179442217821144 7.484663221188908
174-CGr30 0.7290645419707755 150.14011432228511 2.0708933336504063 45 3.895630746581358 0.8002980555476921 3.7755089107712654 -1.102342109072855 0.7 22.94 0.7620297259515131 2467.633056640625 4243.15966796875 61.00281524658203 46.432216587201765 -172.56692432826634 1.5427109381157422 126.86862883699196 166.87877071865827 52.64070129394531 184.2411997044932 10.380000114440918 10.208944068823104 -0.35252413689244955 8.628160873706838 10.49115543890858
182-CGr30 0.7263016386358374 150.14021857709713 2.07259191684004 45 2.3046039996969823 0.10783009539866614 2.3046089700380983 -33.073544765594015 0.89 41.18 0.7640970696208194 4097.26025390625 12867.92578125 190.58848571777344 27.562677901689813 -0.8072213066855625 0.9696586676980281 85.534592896267 99.9504346568678 43.74912643432617 119.16735596791365 9.630000114440918 9.443868941978595 -0.20643002032051674 8.458601735089998 9.840394857186702
189-CGr30 0.720594064974396 150.14100241071972 2.074458416903594 45 3.9168992070092976 0.5565454201563265 3.8789762544037143 -1.6505920893502535 0.82 -44.46 0.7685040243580237 7528.34375 16384.302734375 348.198486328125 35.51668448427718 -133.47452049872538 26.996436639641598 44.807151563612145 41.265310218290495 26.877836227416992 57.377221996198266 8.890000343322754 8.726013114135261 -0.17466519621930277 8.754938984366099 9.292387404436486
137-CGr30 0.7302394078165311 150.14132114774304 2.068353500522976 45 6.170038176550996 0.10806042136129836 6.170051483476801 -32.78442657500205 0.16 -59.11 0.7608438151976472 7782.25830078125 8285.7734375 141.23617553710938 80.79 -64.55711706879046 26.94595443145124 218.10703741624963 193.90972934559815 34.71525573730469 200.62978565725817 9.680000305175781 9.542737879021697 -0.3781688911123998 8.91971632887363 10.854028674965962
115-CGr30 0.8274782461420931 150.1426991644257 2.0673541668412323 -99 0.5890948414471847 0.11073211305398206 0.5890961119484559 -30.679602226175046 0.45 -79.22 0.6829200463607207 493.3306884765625 2321.121337890625 64.23526763916016 64.6777620904518 197.8116621470018 14.681712053344286 3.230343743077955 38.55628791108107 18.21263313293457 47.077885996281545 8.539999961853027 8.349903559952837 -0.8766268960710516 7.544225664136743 8.350730634857833
105-CGr30 0.7269074741103689 150.14358823876734 2.064740000415016 45 4.040134434537341 0.10787793516303894 4.040143147898203 -33.367884684983544 0.72 80.67 0.7634239029043013 3907.748046875 8009.80029296875 151.14974975585938 44.76681325731482 -94.180624558526 1.375412312433433 180.01524229875335 203.17039943619247 36.87267303466797 210.40275198734776 10.489999771118164 10.32540334012553 -0.007176432135335451 8.825535804684245 10.706316604095969
23-CGr30 1.4048662226647677 150.14463948995453 2.05927275030204 -99 0.9028484259902709 0.1230038727507181 0.9028503731641251 -31.517086780908677 0.42 39.6 0.2201526572744605 3980.28857421875 16523.552734375 63.76051712036133 74.11625379376899 27.27425352103205 3.320083315020709 265.8662885296763 274.95058039685796 63.94333267211914 290.8488803582491 9.989999771118164 9.839252640548478 0.7316903746293137 8.794946381378734 10.357884167369372
110-CGr30 0.7266952410916447 150.14533557519584 2.0648853344647953 45 3.849009998222762 0.1078568735765719 3.8024444726385775 -1.5861927432268308 0.73 -78.04 0.7637204068227677 1319.8466796875 2821.01318359375 101.52731323242188 43.90341903043258 -36.797252564841045 10.291729841109897 28.902613868075964 93.30421267440728 36.10986328125 107.58394397125565 10.079999923706055 9.910857314513368 -0.6988689911910635 8.328867211188136 9.957205928618404
41-CGr30 0.9597844038467989 150.14559573505989 2.0607435004180807 -99 1.6232369158377589 0.11561516494570932 1.6232404166739915 -30.859258013439174 0.5 18.58 0.5769596601888181 1451.7440185546875 4503.17333984375 77.99484252929688 66.60705471718961 236.38952857035883 11.52583110651891 1.385997216631911 22.011126513376812 29.324522018432617 48.7476193462703 8.550000190734863 8.360211555089268 -0.43066240076008255 8.243549189090261 8.361266011923275
27-CGr30 1.3615846413971227 150.14673521415816 2.0594276679088686 -99 2.4591472853314547 2.8935475542971902 2.5504713684681706 -0.30372516205037947 0.62 84.12 0.25514431645346036 2908.881591796875 12928.8779296875 188.10462951660156 56.24977406421129 -88.6839927912294 32.580770336397094 99.69996714868729 81.94487679040972 34.91449737548828 96.93715238007553 9.5600004196167 9.378086958436006 0.44967731359840635 8.840606590539656 9.69636938300312
146-CGr30 1.144271045171875 150.14744337784703 2.0693805845327065 -99 5.183210165539664 0.12003728961416546 5.183221344172783 -31.74620967951862 0.37 -87.15 0.42909265243368433 20146.66015625 31255.638671875 201.94940185546875 79.91429715120427 94.80080918521787 12.441157525998417 178.35476247159454 172.7536435669895 27.712350845336914 177.57636391788054 9.40999984741211 9.25126842503152 0.6190481510484942 9.483811266376543 10.687342698067472
82-CGr30 0.7268361098987544 150.14813715983982 2.062595333666496 45 1.4910885714235438 10.575096251230805 4.467912357182445 -0.20889253683927048 0.89 -73.78 0.7635921945834309 1228.2501220703125 5753.265625 63.92142868041992 27.562163981875685 205.36088475880058 24.670063192756825 272.7316638376439 168.59677310311372 107.6606216430664 232.2168225956942 9.5600004196167 9.486061686130673 -0.5719962507083509 7.982807462481164 10.134097976468755
67-CGr30 0.381425052269905 150.14922605556905 2.05904266760564 -99 6.087520863088192 1.2403323758542193 5.841048940960806 -0.9777935996444063 0.67 8.76 1.0402557411523436 66187.2109375 66187.2109375 803.8744506835938 49.75981571217072 193.8621694945587 20.268091038877955 127.47550132720664 126.08605850120952 40.08146667480469 139.39887691132265 9.600000381469727 9.55838645733527 -0.1720617680590821 9.100529195519593 10.463632540533064
77-CGr30 0.4780657522738667 150.1495233387464 2.062067833148453 -99 4.225945829042531 1.2180871818087229 3.9505347040346486 -0.7016797438909981 0.22 62.04 0.9628527951927229 9248.39453125 13563.861328125 190.90855407714844 86.8111822836315 -120.74005904201758 22.91434388036327 227.25969713725402 192.81539633725876 26.007566452026367 196.63632114326853 9.369999885559082 9.206104469145243 -0.6719575958998284 8.530468911973436 10.671991098256457
169-CGr30 0.6059625773302257 150.14962464975582 2.073653083825179 -99 0.7757644154693804 0.0979500524582551 0.7757660885610572 -31.06075359209304 0.5 -5.28 0.8602737707633296 1226.4443359375 4700.80859375 85.37217712402344 61.88508408402186 171.23036460967347 5.622602088589808 2.7268145552603102 38.53324102171119 18.031370162963867 46.90519529365268 8.670000076293945 8.479911251268362 -0.8995019355751328 7.659794022919096 8.481372772180618
91-CGr30 0.6816026686787398 150.14993375437564 2.064087666520112 -99 6.8764156877078655 0.10309468797163217 6.838180147260324 -1.928510758888384 0.3 73.54 0.7997056583966281 30060.279296875 31238.482421875 398.9805603027344 75.73916148884818 70.81121752423263 27.472878762158295 155.54616757340128 149.80717843526938 38.5625 160.3550336113171 9.890000343322754 9.775155415895128 0.19566970161422115 9.359087659899675 10.662980823595872
154-CGr30 1.2161310895809354 150.15000424293532 2.07028266691306 -99 5.3149659949024235 0.12118025524173333 5.314977457693435 -31.889459448019476 0.44 87.49 0.3713048151326014 16642.556640625 27198.775390625 248.7862548828125 72.12324926777057 87.69070413109961 10.14317073840815 213.37161905210505 201.18116428810274 28.88469886779785 205.69243468688873 9.729999542236328 9.56758780098612 0.6972802934861807 9.511335103045132 10.878061274915483
144-CGr30 0.8334734416107761 150.15092498953842 2.067678250369847 -99 15.032448154180306 4.671137338117762 14.591361246073904 -1.063815741840886 0.13 20.7 0.6778399249069985 6151.41162109375 3603.19970703125 51.73487854003906 82.53 21.012252231840478 18.733363816901974 359.07038420670926 361.090694469059 0.0 361.090694469059 10.270000457763672 10.302617161157102 -0.3464948317458354 9.386658157497529 11.78521174849138
127-CGr30 1.4201427369692912 150.15195315047615 2.0669217505814523 -99 4.551819023825877 0.8887001988107852 3.6326610578075362 -0.15010007337860398 0.15 -82.43 0.20807741453692152 6126.01513671875 9751.916015625 42.316776275634766 81.37 146.5580854654433 3.1750882806681298 62.97306693525666 73.14984232910913 41.07493591308594 95.19784779791287 9.529999732971191 9.33216034920288 0.36586195667425203 9.25265666141747 9.849462618312733
56-CGr172 0.9265468610891374 150.1627251520963 2.520321584314874 -99 1.285247727618447 0.28866526502660306 1.2758588882504631 -1.7349023504798107 0.92 -34.39 0.5485749005859376 3755.7734375 14887.279296875 86.3759994506836 24.537188978772413 128.31975642605863 11.180034131164057 39.119337928018275 115.61459101918983 48.26629638671875 135.98504132327867 9.869999885559082 9.679371557716948 0.19251406607470187 8.50982539102976 9.705855037609506
135-CGr172 1.422120933004885 150.16303099582746 2.5315883338365155 -99 3.7053170143115106 0.12310023303360501 3.7053250055714 -31.381359943212694 0.28 33.88 0.4380678876953125 9690.693359375 21657.841796875 46.08098220825195 73.74 42.5473380854055 3.3508603806829083 159.86071207737933 168.82134162721815 44.942649841308594 181.50563983877345 9.699999809265137 9.517820317465562 0.7566917226293555 9.365924381133635 10.497633038155973
35-CGr172 0.6098316820949565 150.1634785339605 2.5189250847602116 -99 1.1689144065392758 0.17091689641834787 1.030678664647204 -0.48324742529471987 0.47 85.89 0.6192194612304688 1479.784423828125 5067.90283203125 47.51765823364258 64.01027400619853 -41.373508679569056 9.194104063369242 56.54617520205472 62.93640765148382 3.141883373260498 63.10870428524362 8.65999984741211 8.45798496644096 -0.8602103721760663 7.824528803416936 8.960633101289355
136-CGr172 0.6556051657180428 150.16372959061002 2.5316531654098036 -99 2.578354163890075 0.10143014020023897 2.578359724628368 -31.29616094035305 0.82 45.31 0.6089907413085938 2334.852294921875 4463.1455078125 28.14539337158203 35.59470190393707 165.96790421081886 1.272387451272731 321.8194078904028 275.8729348902328 0.0 275.8729348902328 9.140000343322754 8.957493628101986 -0.841568803477219 8.21677076776471 10.84610690645288
89-CGr172 0.8974918748011824 150.16434658666427 2.527133999965958 12 1.2511350715647833 1.5644865050964352 1.2617905795514586 -1.1782632902891652 0.52 69.95 0.5550439875000001 965.0133056640625 4337.38525390625 50.88657760620117 64.85791797018545 16.0879350369637 14.285762048797807 0.5279093810930634 26.558434903808536 28.85780906677246 50.373121618927726 8.609999656677246 8.418921307138168 -0.5182735169566756 8.001306799522322 8.411899349638121
54-CGr172 0.8362552612960616 150.1644124481633 2.5214579982015413 -99 0.6000007988745709 0.11111125905084646 0.6000020928967286 -30.76323420077567 0.53 0.58 0.5687380415039063 478.6640930175781 1816.89892578125 31.390169143676758 59.103639886800245 46.72632620696601 2.07277902425603 171.96272493380172 172.44023252779638 0.0 172.44023252779638 8.449999809265137 8.293116533216171 -0.9716757562100371 7.54750011583402 9.673996053227787
41-CGr172 0.652779173412372 150.16535507555142 2.518078167207453 -99 1.8795902210783675 0.5752194211058798 1.5937923082332415 -0.24065987597160352 0.67 -71.24 0.6095259045898438 914.1141967773438 2752.055908203125 23.899795532226562 49.01252325228986 -141.88178471060388 3.440679221112921 69.62430120276773 180.0590407913286 0.0 180.0590407913286 10.390000343322754 10.18554125660576 -0.6495685666490304 8.047894081157565 10.230717406628923
10-CGr172 0.7004496321143363 150.16612264950572 2.5158716679814743 23 1.23007411225698 0.16053509600641946 1.15622568031748 -0.828459827153232 0.26 6.09 0.5989872057617188 1311.427978515625 4256.8603515625 42.391632080078125 78.67021927035097 -129.17156947893494 23.964995609632343 34.5851371473409 44.3179343037536 38.49104309082031 72.2738692546239 8.649999618530273 8.453967860495688 -0.7897415095150421 7.90415211156227 8.613366006909834
31-CGr172 1.259192747936586 150.16662778711344 2.5173035840553823 -99 4.681709257561315 0.12172930986898896 4.681719354607063 -31.349989936091724 0.22 69.29 0.474467225 10151.8251953125 15068.5009765625 75.53813934326172 77.29 70.67751300888062 1.1815582108438474 208.80023166878408 195.3686162559245 0.0 195.3686162559245 9.40999984741211 9.236475416953395 0.4045985356584064 9.318370696984939 10.626759503823244
109-CGr172 0.8973513633098305 150.16667870355673 2.5268723346089272 12 4.844863418511252 0.1135160126174145 4.844873867431694 -32.06928981114709 0.17 -53.97 0.5551487834960938 9246.3232421875 15189.0283203125 94.27017211914062 80.21 -59.6499484861113 0.9073128608455163 291.664289527656 246.7643869381748 107.56925964355469 293.8523149909674 10.390000343322754 10.33142917150119 0.4288395169900687 9.300205755916172 10.964635344395612
14-CGr172 0.9886932903176995 150.16670032093714 2.5164460008272314 -99 1.4255861547717492 0.11646945708919519 1.4255892293344419 -30.938189640335057 0.6 -4.54 0.5347893946289063 2022.55615234375 7248.443359375 54.44552993774414 57.9763660904405 79.3741562103964 13.778856479320277 51.62838274510226 55.59152548042586 60.87379455566406 106.0319725609793 9.180000305175781 8.990065426525648 -0.19357363856348012 8.336820057378405 9.185497955241216
113-CGr172 1.4400908602858333 150.1678377468534 2.529216911536047 3 1.3747882782209593 1.236816694743587 1.3439203672146012 -0.25793623991465836 0.24 -75.2 0.43410532011718755 1930.0400390625 5797.24609375 36.49681854248047 76.11 -202.01328040377132 10.847918412303454 2.099029565269171 32.37214725590778 32.60696792602539 58.19817440505883 8.869999885559082 8.67006764600052 0.11322261303277899 8.600793019027527 8.629212820809917
61-CGr172 0.8966622906170285 150.1678615783081 2.5212563342582253 12 1.4935827542909028 0.11349413026526617 1.4935859755019112 -30.704560152808053 0.56 48.54 0.555282603515625 855.9255981445312 1821.9649658203125 24.91468620300293 61.40002363197648 -114.46258460188034 23.59094393056659 108.0374078844669 59.53990891865929 28.85165786743164 73.32339810579411 8.329999923706055 8.140173569400247 -0.8961915507152012 8.007173016450425 9.27993740721977
72-CGr172 1.0776442487623412 150.16790208336616 2.5235520842199106 -99 1.3580374396459427 0.11870956640261739 1.358040368526273 -30.851887094112342 0.46 73.92 0.5149407000976564 1053.1436767578125 4923.15576171875 50.721595764160156 70.21702692172464 -153.74409231436096 18.71347648938578 1.995219434943003 38.108044262469 19.173458099365234 47.54987200386714 8.949999809265137 8.760017424450453 -0.2680611751236214 8.188190474082582 8.760477311579706
105-CGr172 0.89805519241776 150.16791351460736 2.525751748716215 12 2.7818646597337793 0.11354549631566445 2.699226886563189 -1.1835097107962698 0.23 15.56 0.554968186328125 18037.326171875 37431.9296875 229.85707092285156 76.7 19.149508764702716 26.17374122583911 0.2453909360488439 75.98462869124182 62.7468147277832 120.14750045676332 9.859999656677246 9.669219749045194 0.5556601476776621 9.162230179723666 9.672171335227175
38-CGr172 0.9880781630206195 150.16794191907724 2.5183379993950052 -99 2.3873491151664386 0.11645605439836287 2.3873542639640055 -31.685943409672557 0.75 12.84 0.5348942198242187 3207.892822265625 8443.9951171875 85.74002838134766 44.5064263394759 -203.49115251311974 19.202851110204243 0.1274347756767889 54.25480140152254 31.724281311035156 71.81733446364032 9.5 9.312200668645183 -0.0907858445839868 8.613112258836932 9.312202024537818
78-CGr172 1.4394367197164422 150.16828609257067 2.5241021683080747 3 2.076907171541124 0.12318547873909397 2.0769116508083254 -30.996255753898765 0.35 0.5 0.43426807656250005 2893.655029296875 10303.103515625 59.30492401123047 83.09121575746059 -53.2923047076593 12.949475869537157 6.044648177198641 43.194411678009004 42.917137145996094 76.9278535641509 9.239999771118164 9.050429186826744 0.36422704301001263 8.827024702487748 9.056053412635558
85-CGr172 1.1766588839151946 150.16835173512695 2.5268186675505766 -99 0.7717334737868463 1.3336519093878938 0.7884369953902584 -1.244 0.62 -43.06 0.4928709669921875 1324.1024169921875 8166.3740234375 81.87809753417969 56.2734318779552 -96.67719326131623 13.931897791484465 0.19287372615869994 53.24684739514488 23.43924331665039 63.59168685832729 9.0 8.811880849317435 0.04576975248564289 8.186135927694961 8.806155575673614
62-CGr172 0.699218971006607 150.16925918632654 2.5206311662438057 23 5.1387108861926425 1.5128564896090262 5.046685703877753 -1.2977222821104715 0.46 1.08 0.5991834245117188 1903.865966796875 2259.466064453125 29.789138793945312 64.37219735698363 36.29396500124204 3.4332294402084367 33.59294336537576 66.82501357566427 46.239837646484375 95.75725626629468 9.8100004196167 9.657161210450187 -0.9466231983041998 8.425282087953295 9.785859504781266
100-CGr172 0.8946221403785699 150.1695461700109 2.5286767495798443 12 2.6448909024666 0.11341727712120925 2.6031290169447456 -1.4663594356860556 0.33 -2.26 0.5557508713867187 3158.77978515625 7839.064453125 91.67959594726562 70.73 -164.0510160394764 8.183419583444309 0.5598060361971873 18.52537615243501 28.858076095581055 46.64037290431511 8.609999656677246 8.421901087896135 -0.26499393120881987 8.552244138005289 8.42384330847518
127-CGr172 1.4220479580334038 150.1714753240362 2.530990250436213 -99 1.6126012552190074 1.4279522565298082 1.599959119138139 -0.8537427432642573 0.31 -73.85 0.43810584667968755 7457.33056640625 26840.998046875 138.43251037597656 71.94 -142.9139852257922 23.297336580235463 0.10322643060473471 59.46221075410442 41.17675018310547 85.24030132617821 9.430000305175781 9.237346111073313 0.7886866095590032 9.051266682573326 9.222868314031626
7-CGr172 0.7762843604642025 150.17170473852005 2.5144115004130176 -99 2.3753462327019377 0.10836433543348255 2.375351355612879 -31.713316608442987 0.83 14.55 0.5820664044921875 10132.271484375 18705.314453125 106.51506805419922 34.41674115871478 6.980052163783284 1.5595282045733043 59.243715734182786 61.30099266377939 35.95500183105469 81.25200579826479 9.0 8.813486417181036 -0.03782875021964403 8.779606382698796 9.475526261734082
25-CGr172 0.9004558394290696 150.17283233034874 2.5174870838188004 12 2.9932130964233563 0.11363755111705985 2.99321955188821 -31.59192311013718 0.37 76.15 0.5544017506835938 7348.1259765625 13754.8056640625 114.69542694091797 79.91429715120427 74.16423806320557 4.074711636564273 145.82605109346093 152.00927483472006 14.351070404052734 153.49239956300778 9.489999771118164 9.306315095989692 0.020219597378265064 8.855226613199273 10.330795256106374
44-CGr172 0.42745676496497365 150.1734943883862 2.519795418077683 -99 2.602624077400844 0.08153584202383596 2.602629690482077 -31.400942851832212 0.61 74.13 0.6598735334960938 4470.482421875 8726.455078125 72.48785400390625 54.38350584639909 -100.94340110479189 3.7121499892112806 51.87584640737985 51.78358957901431 11.078010559082031 54.32797851173456 8.170000076293945 7.99058579180106 -0.9929331294304086 8.102762083420698 9.348243224932478
76-CGr172 0.6833965888249278 150.17371650158609 2.5248115816148995 3 2.3984004361012436 0.10320139570143046 2.398405608733202 -30.976825679045238 0.17 58.14 0.6028182600585938 1688.3956298828125 2566.89794921875 34.35201644897461 80.21 42.43584958509723 17.709219925037793 282.11270850927366 232.02583359447846 0.0 232.02583359447846 8.430000305175781 8.243423416639638 -1.0356684224896189 8.129492097762716 10.52468549981601
119-CGr172 0.8968422301457524 150.17420859435086 2.530411832889541 12 1.5640999285303703 0.11350507463935924 1.5641033018258192 -30.90361993383623 0.38 -81.36 0.55521567890625 1225.050048828125 4200.8095703125 54.60752487182617 78.6129029411351 14.173849502231349 20.682576846635865 18.009280465287485 21.711776682550546 25.68486785888672 43.84938549119684 8.149999618530273 7.9601357883110335 -0.5330521485754817 8.130096192433216 8.176880929034805
50-CGr172 0.8975566928367342 150.1746463406289 2.5199468334704833 12 4.221053452422082 0.11353021657939975 4.22106255597112 -31.835930907462263 0.24 84.69 0.5550617990234376 19830.6328125 32448.185546875 152.855224609375 76.11 68.04962043995152 0.8483111693867615 241.19105767837584 198.5521961367906 86.7083511352539 236.56567488807508 9.859999656677246 9.684821979039471 0.49317285624343576 9.297934721093892 10.686145481709827
97-CGr172 0.8875677681228684 150.1751742228645 2.5254741677016277 -99 13.237621293183034 0.961871952402597 12.793534275364468 -1.1208697405755443 0.53 -73.44 0.557291743359375 37498.07421875 26744.16015625 386.9551086425781 63.98161659032527 135.44934677828093 30.08472067127828 156.0235693900435 156.1082159753455 28.309558868408203 161.65680798010837 9.680000305175781 9.738323811945358 0.33836036214957205 9.782053127701376 10.991850665030354
55-CGr172 0.8973333237459937 150.1752757602267 2.5203579161829595 12 1.923109336608412 4.313940660632801 2.2877567898988973 -0.5016405612112455 0.36 -66.45 0.555095261328125 9887.9384765625 38957.703125 216.11016845703125 81.39110853543859 -94.21764276548367 8.26518405416834 0.9566868280981828 62.70553377083481 72.0309829711914 123.88140087453262 9.550000190734863 9.381292836166015 0.48091682714382294 8.841183985469511 9.347238073096694
87-CGr172 0.49546756354722055 150.17536156001674 2.5249466692576177 -99 5.404658290360168 0.08860095557967489 5.4046699465906185 -31.904156447500235 0.27 44.3 0.6446876330078125 2359.6240234375 2359.6240234375 41.113346099853516 79.99500226918165 221.5908884121772 8.653247153783536 70.84522501866857 79.08936062024793 0.0 79.08936062024793 9.399999618530273 9.271720269456882 -1.3898328660603718 8.197690686402442 10.003276109457692
90-CGr172 0.683429134869874 150.17550690595013 2.5271170006037704 3 1.4986101098152547 0.1032100626594528 1.498613341868764 -31.186634724616734 0.51 20.86 0.6027870168945313 2574.6318359375 7153.599609375 58.14331817626953 60.917295411359625 -122.79026467625397 7.71437535372279 39.376546977518764 48.09392342958056 27.998619079589844 63.54254752251516 8.90999984741211 8.720265560493527 -0.5903399922989894 8.143825575885057 9.009555671966416
60-CGr172 0.6957903235678091 150.17623842876228 2.521401749213755 23 3.4929241492092102 0.10395607586932172 3.4536855164033025 -1.618753631656894 0.41 67.11 0.6000598098632812 2759.95947265625 4889.00439453125 49.63391876220703 67.86924576616634 -93.45477514797258 3.51607994857762 141.96577139361457 144.50226155162161 0.0 144.50226155162161 9.050000190734863 8.869042374507897 -0.7388206621299386 8.388807628124216 10.341017275243793
68-CGr172 0.6956158875320533 150.1772269143939 2.523432000323453 23 2.293045560360903 0.10394585495742985 2.293050505773923 -31.261260734062464 0.86 -2.92 0.6000977396484375 997.8984985351562 2618.3740234375 30.447021484375 31.211080086630716 -232.6321905787291 17.436785837429984 44.16702987898276 53.94348021266688 21.16105842590332 62.41023893244016 8.979999542236328 8.793804431454092 -1.0083086556787895 7.9685932438418225 9.142421496067044
70-CGr172 0.9006430473656148 150.1773969927656 2.5224507493714383 12 11.905048281570817 0.17728021496039015 11.74075212090386 -1.5286838386389285 0.67 -12.01 0.5543794716796876 17128.783203125 13771.8505859375 224.25112915039062 51.87903290979099 -192.77883613164104 27.646974881338085 75.80356928517666 77.07469757667701 28.745731353759766 88.08181743625515 9.279999732971191 9.338347248279577 -0.008043014154257419 9.462923184121248 10.338123943582046
24-CGr172 0.6998535262160577 150.1779263944373 2.515807418336112 23 3.473098597446047 20.84693035681901 7.028907009734022 -0.43605752159182887 0.33 67.68 0.5990206680664063 2473.340087890625 3757.91845703125 29.4444637298584 73.44524022130615 -192.31194782148572 3.64579683788077 89.16250509888567 179.71859071873635 51.659027099609375 195.37096260156127 10.420000076293945 10.39803263717496 -0.42149152881061913 8.650203950024542 10.498091732190977
5-CGr172 0.6788984874291737 150.17890331052408 2.514858001410313 -99 1.3977306718399463 0.10292567539322138 1.3977336863266991 -31.063910887030776 0.49 44.57 0.6038060988281251 2124.343505859375 7925.1904296875 57.924217224121094 62.3429471574199 -132.96578176813512 3.13817075124069 20.84046419354847 24.410552929623787 33.399658203125 55.227319907073436 8.109999656677246 7.920196786260989 -0.5528328323323823 8.061910996979785 8.412301904550082
82-CGr172 1.2656202263986462 150.17903999463186 2.5267740007029347 -99 0.7138231918305795 0.12181283137040606 0.7138247313335745 -30.681044344334897 0.49 -31.52 0.47287283085937504 1109.07275390625 3703.96142578125 29.291706085205078 67.49504498758597 134.32444597317163 24.865617918848077 159.1988738215477 64.10016912061391 28.75131607055664 76.98984133005608 8.069999694824219 7.879868804412006 -0.21891038719060762 8.168007200039096 9.00454064843667
57-CGr172 1.0156180787547222 150.17914156853203 2.521629167500986 -99 1.0361339981615223 0.11720972829881472 0.9193438546795559 -0.5243600309689948 0.69 -28.08 0.5287752607421875 1976.42919921875 10023.0390625 98.88609313964844 50.09293302537355 -46.459375648002606 14.537382136719343 38.519016180798914 45.922062346071506 35.43309020996094 69.79215106397268 8.930000305175781 8.729423894684476 -0.02267732463341896 8.271065435163564 8.854787067881558
74-CGr172 0.899936645386958 150.17968404209674 2.523518668994218 12 3.6330880327961648 0.11360500415247543 3.6330958682797574 -31.6329298100872 0.64 85.04 0.5546024369140625 6049.39013671875 11149.7724609375 58.35758972167969 54.52178093395939 82.50233460941428 1.597546390014118 136.61309243675427 128.88395089210087 0.5571178793907166 128.88659990195586 9.40999984741211 9.230391621385436 -0.08559431183139722 8.83786444705631 10.270223106121236
85-CGr28 0.5280538117582181 150.21841825020635 1.809103500478461 13 6.108996060898821 0.2198139512167492 5.827329084249182 -0.9828804956262124 0.58 -84.97 0.7694942209052456 27481.302734375 27481.302734375 291.7052917480469 56.310258972592386 -259.12671928339256 0.6504765383775959 249.74183717938266 226.98661651027527 32.705406188964844 232.1123434493525 10.670000076293945 10.56855205173034 0.3229166528233468 9.407927931921916 10.92674357304696
4-CGr28 0.7176202651825905 150.21931602034132 1.802703665761938 -99 6.448010855262209 0.45666395417490185 6.178480047778337 -1.020501845215246 0.34 -60.11 0.7490921175250308 14961.7392578125 19866.373046875 189.33973693847656 72.64394444798195 128.36522221553372 26.03750640980801 117.92070433575276 111.03251359554909 31.99319076538086 120.74792104676547 9.550000190734863 9.417519793463276 -0.049582668943968906 9.103638071156317 10.381491613407304
52-CGr28 0.37247326740347675 150.2201365723669 1.8094817518179118 -99 1.2774919644394205 0.07497018570653877 1.277494719607266 -31.06410880300987 0.62 -80.34 0.7862392535383291 1941.8157958984375 4827.5341796875 40.92622756958008 53.81908011275789 79.0530916770399 3.1964676185419556 122.75070099247093 119.97689275471255 0.0 119.97689275471255 7.5 7.310705932320286 -1.3905536669640186 7.567121382774089 9.735701699196195
37-CGr28 0.8926657346440849 150.22030233499322 1.8062953330771623 3 4.09946736876072 0.1133702259059934 4.099476210084966 -32.04010934002336 0.66 32.0 0.7301539144227517 8644.861328125 18933.84765625 177.0095672607422 52.76693512406972 12.31876650032649 1.0973745874722964 270.2375205537001 215.2297510498424 8.461311340332031 215.59534334974123 9.989999771118164 9.818713366734368 0.3064472099273104 9.059833207224834 10.831274791643443
102-CGr28 1.2304379626487063 150.2204369970908 1.8154643352898485 -99 1.0146756795515675 0.5655967304677398 0.894088800947385 -0.1331938038236734 0.71 9.77 0.6938179139506945 1925.0877685546875 7175.4990234375 50.3798828125 48.276836926078595 -15.448799562274502 2.8576018741910554 49.262491917030914 36.68439158779291 54.644004821777344 88.96556954622315 8.670000076293945 8.462859770333699 0.03773485910811113 8.404535320964106 8.972899135758185
55-CGr28 0.8935587650718928 150.22085115716283 1.8076550859406069 3 3.0635320337924106 0.11338016409298338 3.063538640914168 -31.691760588977534 0.93 -18.89 0.7301248299376275 9985.6494140625 21004.916015625 213.83432006835938 22.930736906120348 -189.55579205369247 16.51218678391288 191.1135368797331 148.2228437088043 29.64056396484375 154.60546584084088 9.649999618530273 9.469423689390823 0.23229007034797097 8.966351935706417 10.420354435562553
128-CGr28 0.935102102486026 150.22120068646703 1.8177053307248383 3 4.432314781786601 0.1148268078183057 4.4323243409631 -31.14597477085701 0.2 37.58 0.7256544514811127 2355.203125 3786.3134765625 45.799320220947266 78.46 -146.1439019178096 29.35927110990584 166.9750925835089 134.69719097439597 13.413619995117188 136.15861595732528 8.920000076293945 8.748238437467695 -0.533726300248522 8.623103103948033 10.372515204717919
19-CGr28 0.33796134251886656 150.22135232175745 1.802747418118459 -99 7.486109128340818 0.5236616389136488 7.2517648730001225 -1.1531619210220954 0.81 -67.17 0.7899771176563584 10698.845703125 7494.79345703125 44.31450271606445 37.18768374824943 162.71155881557843 16.335687500352194 465.67346525989973 454.84877550301746 0.0 454.84877550301746 9.989999771118164 10.078656084804562 -1.1084135015443588 8.62931764973317 11.683949673706707
59-CGr28 0.7370203473757795 150.2216279993762 1.8082401670969404 -99 2.78983074716246 0.10631976932783767 2.7583451051317085 -1.6157153824082064 0.55 -79.94 0.7469711081741162 10880.80859375 26839.349609375 194.8950958251953 57.9051641774471 97.7309153298466 1.3878354203969796 125.76374792445755 133.56811049729313 21.544546127319336 137.3375715929473 9.550000190734863 9.361970036723713 0.10974786149166747 8.811849905732291 10.13928116322022
48-CGr28 1.3723878067701971 150.22202965305186 1.807083167176854 11 5.476602372212306 0.12279377516171089 5.476614183604609 -32.84939375731848 0.49 -43.74 0.6785195594052768 29447.5703125 45080.4140625 122.0014877319336 67.25141029994994 -51.81025433657351 31.757177489669157 198.44757656376103 190.9991528316595 55.25638961791992 207.8409663380822 10.399999618530273 10.242704663549977 1.3624515596275084 9.977991050555765 10.784010203305787
66-CGr28 0.5306381777174349 150.2227172429301 1.807154584551021 13 2.241592957443502 0.0936291898686475 1.7951472792868375 -0.2378676740720209 0.6 -55.47 0.7692464526871602 5905.14697265625 15124.193359375 67.12689208984375 54.78985345157631 -191.37346642071319 22.194830933478627 129.40223006644885 193.8938016599898 58.362709045410156 212.3404320844848 10.4399995803833 10.233024272358689 -0.09591576816174202 8.53263513120198 10.368774024251264
83-CGr28 0.718309754238498 150.22302707732482 1.8122823345339256 -99 1.7328662150093312 0.37057649312471724 1.5623807559903133 -0.5413691317884541 0.7 41.72 0.7489876277744002 4264.9443359375 13043.857421875 140.2538604736328 46.44932246733918 -95.13778226970214 22.237602333492003 31.286577492205687 31.583323153829912 25.66838264465332 49.467274132929504 8.600000381469727 8.400479317992923 -0.27688318585489585 8.373993223334166 8.649569374489053
89-CGr28 1.2695565586170252 150.22303357760603 1.8128875021648825 -99 1.4718725595638693 0.19007625769202285 1.0965528724604696 -0.04200467662910175 0.52 -66.06 0.6896900892311959 5246.6142578125 24814.2421875 105.74488830566406 64.85791797018545 81.08256126870236 2.0762093568564226 164.51655982554664 159.61137306176465 2.7649576663970947 159.6640516542003 9.0 8.784064927568412 0.6094123286344804 8.83131499472482 10.10491319104592
101-CGr28 0.5338823830413646 150.22304707458164 1.814990168128446 -99 1.413059486874248 0.09211600305568764 1.4130625344206675 -31.16968886692136 0.34 86.44 0.7688522041693583 2831.787841796875 8987.99609375 80.85802459716797 73.80195633311885 -66.64216462158342 17.085078493174894 14.890031498768955 24.05892442993365 30.9581298828125 51.83941181741603 8.430000305175781 8.240248140513836 -0.7503449462148842 7.973668299346451 8.328138391198815
16-CGr28 0.5143131078100367 150.22357640757656 1.805687335470733 -99 0.5403608978814715 0.09036135416078117 0.5403620632782116 -30.915756343958268 0.62 -58.76 0.7709570633090861 735.5197143554688 2563.844482421875 28.39801025390625 53.30114228678187 -99.17335077475036 7.466176385290846 48.32181672868877 36.08035351468083 23.303081512451172 49.96464597384252 8.329999923706055 8.139863675984877 -1.3338846084995934 7.289228236156911 8.447151540689458
96-CGr28 1.3717209206185759 150.22426357929572 1.8126145023048565 11 7.111878763887318 0.12278796208368986 7.1118941020814015 -32.91636928204734 0.6 -64.91 0.6786078848397326 16768.96875 16768.96875 113.53556060791016 57.7846568834083 155.20927485636003 21.72836957234704 63.69151625476514 94.20378041426515 34.71783447265625 107.3595543553286 10.199999809265137 10.081778659538816 0.8147933991059063 9.807936869295336 10.295515413043642
109-CGr28 0.9818098862792415 150.2243117557011 1.8162154158983712 3 2.032486737088328 0.6674184136663047 1.66256779183509 -0.11251838895141406 0.63 -16.28 0.7206185758482642 5619.38916015625 14451.47265625 140.7502899169922 55.38904678823186 -128.1663000977356 20.648269844183286 36.77816954853356 35.93342704515527 33.31279754638672 61.09537327830892 8.920000076293945 8.712120080376867 0.10010488758348254 8.736613173138059 8.933379203952816
30-CGr28 0.8367127674092352 150.22437158439604 1.8067754168755144 -99 1.91821392888208 0.11113638058412978 1.9182180658954504 -31.31193487199895 0.91 21.33 0.7362260694142773 3503.101318359375 8838.5419921875 96.94351196289062 24.802201056663606 39.89420242516627 6.596655841607613 48.44736625494998 44.57860304964799 36.25859069824219 69.853845481748 8.199999809265137 8.011377680855633 -0.28379647776842476 8.453962577381475 9.097819224623477
21-CGr28 1.170730593821315 150.22596690038043 1.8055490022533303 -99 3.8892404055149994 0.1204845230952602 3.8892487934425994 -31.2968652209685 0.18 -68.46 0.7002983237130425 7762.49462890625 15775.5576171875 104.0585708618164 79.63 104.48094841222542 1.0650372312444167 349.8199111523373 288.06766391978556 0.0 288.06766391978556 9.489999771118164 9.308356877763442 0.35998946874150195 9.137547561703201 11.001603001856289
138-CGr28 0.7113526225987961 150.2260582444461 1.8204910016207767 -99 1.3256398301034509 1.1893002906149628 1.2892790536251797 -0.15610244459066863 0.18 13.95 0.7497395082613217 4373.34619140625 16725.427734375 187.3115234375 86.90643611102956 35.500975496412025 24.834189751372403 108.31817765275433 58.79616215144756 34.13964080810547 77.59588808470154 8.359999656677246 8.160235458658711 -0.17925157190946933 8.307914170197373 9.176876403086004
144-CGr28 0.7119336759406327 150.22627241248384 1.820843083898768 -99 1.9156590486007947 0.7007996957641461 1.688773880854202 -0.3353124273361241 0.29 54.67 0.7496770231647649 11818.2109375 22269.556640625 189.25384521484375 76.28191824875788 -6.463547015182542 19.952011400824798 45.96903234457689 45.877154581778626 50.20128631591797 87.45905006127445 9.039999961853027 8.838633501170083 -0.05572523948880115 8.708281721423722 9.08116447605548
22-CGr28 1.1813220692990067 150.22641908246484 1.805434001112379 -99 3.453311909443337 0.12066079348159808 3.3531077923469663 -1.194991321307401 0.29 -16.02 0.6991166360337323 5251.5478515625 10196.2841796875 75.01802062988281 73.14 -25.50174907581706 1.2894033737145012 228.79062780965177 188.19830594272713 0.0 188.19830594272713 9.5600004196167 9.372116929751508 0.19489558141724145 8.999225279655295 10.652218282430626
125-CGr28 0.9819765714676305 150.22663832100852 1.8181219173193433 3 4.088442865651504 0.24186465189292175 3.0948711890377094 -0.1100171545849914 0.16 -21.64 0.7205959514476148 2248.527587890625 3982.94677734375 60.19551086425781 80.79 125.00874440350714 7.575439280867193 24.934419527537933 27.630149002317122 30.06245994567871 52.456443164385696 8.449999809265137 8.241107370164972 -0.45937402366970836 8.626086015842054 8.967938684021163
127-CGr28 0.9872536974555193 150.22731633573136 1.8159554995221632 -99 1.1947688367387335 0.11644920436050034 1.1947714134975487 -31.71187932982504 0.72 69.63 0.7199668689856648 1549.873291015625 10499.6630859375 113.62491607666016 47.35161361668871 -125.20693084454683 23.84211985326637 0.4471403281014632 459.37681212356216 0.0 459.37681212356216 10.649999618530273 10.86703266626689 0.5522205449509168 8.753286561404956 10.867032784343571
120-CGr28 0.9816542732167377 150.22744315948097 1.8176811678832758 3 2.6836065583737803 0.11627411431428858 2.3735538479219196 -0.5360703687001918 0.16 74.3 0.7206218058905015 844.0399780273438 1731.0054931640625 30.922529220581055 80.79 -91.97026688862633 19.590745574017028 224.92809830681122 150.18030127373245 0.0 150.18030127373245 9.069999694824219 8.87034132020247 -0.823943720136511 8.217468523953563 10.391102533925785
126-CGr28 1.3712786392149536 150.22984691272814 1.817145666534813 11 4.636376767014639 0.3216977523723081 4.234570338465876 -0.6741079714787508 0.33 37.51 0.6786466735565568 17184.314453125 26007.931640625 78.64864349365234 85.7090722789238 -130.5957353496075 32.55389443970779 463.63497138312823 362.1957639131505 34.609771728515625 365.81554266412815 10.0 9.816189382002182 0.9072487128251597 9.630410675509676 11.268902518412913
15-CGr28 1.1804568111155413 150.22987589958115 1.8057687526003647 -99 1.8122990539851067 0.12065905818808967 1.8123029625717895 -31.44249363808002 0.33 25.18 0.6991284983285865 11417.5107421875 40884.703125 122.9178695678711 70.73 29.081441144378687 0.8071936676941572 298.1455051666601 290.67988987312896 92.56171417236328 321.4711097809758 9.84000015258789 9.753751382658844 0.8798554447019776 9.141469727676029 10.663460424329354
41-CGr28 0.5294025288852198 150.23018526635556 1.8053948970457263 13 4.150794890713825 0.09354420655165933 4.150803842736172 -33.60941380420772 0.75 -62.92 0.7693477265005413 46162.515625 74674.25 467.71307373046875 42.49764783144334 -54.83763144140315 0.6152821315748959 168.08609330694117 136.92643054806018 41.646240234375 150.21500557229012 9.859999656677246 9.714813027563862 0.29767802921230313 9.163948944028641 10.360172760837797
145-CGr28 0.5238945807155895 150.2304950771539 1.8210416670286558 13 4.580316098725577 0.12591307203667917 3.900570310517991 -0.4066001859788056 0.42 -28.84 0.7699132518868512 19203.84375 28431.154296875 140.8382110595703 67.99055443544005 -210.04169845776002 24.085494182757035 122.4647305041204 142.09057866388372 73.82591247558594 179.38872963849667 10.239999771118164 10.069312362221154 0.04450850401151265 9.006901820664453 10.42446243169281
65-CGr28 0.3434255026287427 150.23230708413462 1.810644583544314 -99 0.5535636190913291 1.5098483286784066 0.6974198403735701 -0.5199765376978984 0.54 -78.93 0.7893717315741412 2674.556884765625 8330.7275390625 69.51167297363281 60.15070905256826 107.95831957548711 8.622103626037669 61.90270273754445 39.876028153698854 0.0 39.876028153698854 8.039999961853027 7.849097302853581 -1.2357691180411772 7.4002058612937365 8.4528542941982
129-CGr28 1.3729003377410334 150.23231392777063 1.8182595826515033 11 2.6008380084438167 1.4711066733312996 2.307404071476675 -0.1540563274406447 0.32 -65.69 0.6784721666458116 15437.66015625 41563.98828125 143.7522735595703 71.28 -59.91047971542102 1.0421308490803731 105.86528082272008 96.68402638183855 56.58536148071289 128.03119874464403 9.210000038146973 9.011606293499824 0.9178450302258542 9.36726841024796 9.900188437943163
20-CGr28 0.9322556082647391 150.23262200414925 1.806136000408007 3 0.6195678690503585 1.7347900333410036 1.0212851470773852 -0.055136938634309615 0.93 -22.97 0.725953928584972 1474.7498779296875 5414.21875 70.50800323486328 22.930736906120348 -142.46030359538724 12.487250663101067 44.63252626083123 31.472041811404488 22.909170150756836 46.315392529597695 7.650000095367432 7.4420001540614615 -0.3815524944059085 7.987325401519785 8.102864158121161
102-CGr26 0.5535316512655057 150.48376790303064 2.0712513384691 -99 3.909764060160025 0.09380432006142095 3.7599255399975147 -1.0694089091261751 0.56 -64.41 0.7203461499551711 23335.197265625 39927.71875 132.23788452148438 57.70798367244099 -72.90920191370742 0.6610981490833184 196.90890318040402 166.38882364982632 0.0 166.38882364982632 10.0600004196167 9.893157153229172 0.1563547340975187 9.01446542908625 10.512710646830723
59-CGr26 0.8264966129582754 150.48496632652808 2.0696545865181757 -99 3.4646591400660642 0.11069198530562507 3.434864804705417 -1.7361923227351 0.86 31.8 0.6827434182353557 4013.341552734375 9590.138671875 61.67170333862305 31.094943029894623 21.07965233764361 23.896055561389776 55.13594296262811 67.40826732921663 27.80245590209961 79.02166110340353 9.529999732971191 9.355632851101173 -0.22001845484485633 8.642408056503822 9.622039678087654
31-CGr26 0.561412328854525 150.48613916077815 2.0659101692834607 3 4.243784673545995 0.09447428035498653 4.243793826119474 -31.52536576244147 0.26 50.68 0.719235569470288 5597.787109375 8162.46533203125 46.25191116333008 80.06039223855855 51.91466287059501 3.429861411584788 141.80038212187318 131.11920339388695 0.0 131.11920339388695 8.59000015258789 8.428902596611987 -0.7396163591061238 8.49552549618019 10.401726402724076
78-CGr26 1.335798937196492 150.48715982165552 2.0716824197900263 3 1.6661115614340616 1.5730053271186288 1.6558771060868254 -0.6289662940522694 0.7 -8.44 0.6125644167388085 2965.261962890625 8565.76171875 32.640281677246094 49.183020095276866 -18.28107135777958 11.054382664862562 65.94537255256643 75.90204741713843 52.45819091796875 108.69782311418597 9.460000038146973 9.266688689539688 0.23071226937232658 8.72697048457593 9.491276456323433
87-CGr26 1.3331012444238595 150.4872050354928 2.0722620711082573 3 8.711096829973478 1.2640399224595933 8.50034299934771 -1.2416768108230931 0.1 69.87 0.6129461212704097 26934.40625 26934.40625 109.72616577148438 84.26 75.11299651468778 30.529922810645527 421.4325971107678 382.35523771133194 0.0 382.35523771133194 9.829999923706055 9.715134990645012 0.8243028505509646 9.881145702514013 11.599346855337865
28-CGr26 0.4366499738562337 150.48829080996626 2.0639775116591026 15 2.8606592378423765 0.19313163925421703 2.739487916507132 -1.0153320329386366 0.77 -73.45 0.7364757825600186 27765.671875 48099.0546875 156.79879760742188 40.87048616061753 116.32462979977345 2.3350446207088114 2.442942197230366 63.45854715138529 25.948040008544922 74.21757826277879 9.670000076293945 9.493632758151508 -0.15470929456966237 8.732447963778375 9.494122458786686
134-CGr26 1.1878696159740767 150.4891833724969 2.0778859156694685 3 2.8937302127472884 0.12077338116641437 2.8937364536573345 -31.444588271298333 0.36 -8.16 0.632858103699955 5426.64501953125 14188.78125 49.324954986572266 81.39110853543859 -180.58756399401904 30.69651023521017 393.5694512295719 272.4367492113426 0.0 272.4367492113426 9.859999656677246 9.672919400508666 0.4340466980097364 9.014209144417727 10.820107836077302
136-CGr26 1.188002425095779 150.48999231752194 2.078952837505326 3 3.323590335883515 0.12076999767018587 3.3235975038732004 -31.67964753908574 0.9 0.93 0.6328883788088616 7503.32421875 18351.431640625 74.03789520263672 27.510993558215212 -14.492699320175745 31.231556285611628 154.7693678011532 145.143206584492 32.49530792236328 152.93668460824165 10.069999694824219 9.892251692913888 0.6343912287104825 9.20116397210677 10.293758309015136
13-CGr26 0.62208027607998 150.4900914996798 2.063532333622498 -99 1.716908542783099 0.4282358490082557 1.6485453198000968 -0.9601733694133311 0.44 50.56 0.7108868924477053 2673.72314453125 6221.1533203125 28.513031005859375 66.07787836905185 -11.754922280932647 8.159286919885083 29.176878313536406 34.74472970159305 39.31576919555664 67.88078961238577 8.779999732971191 8.586595827814522 -0.750200753188013 8.118426319362854 8.848546984914364
75-CGr26 0.43757543631708806 150.49088543624464 2.06686807706379 15 5.5878293098190595 1.8014593160907348 5.160151150597066 -0.5987320121735799 0.32 31.96 0.736349016817958 32806.12890625 32806.12890625 157.38677978515625 76.294629208787 26.728986390702687 4.207500680816324 128.6674622612113 123.25755912958925 0.0 123.25755912958925 9.720000267028809 9.598125473306101 -0.3042241992182279 8.968080470762036 10.483126787835273
112-CGr26 0.4413259057100265 150.4912958260247 2.0738287521780805 15 3.6829712683485263 4.3275327713341945 3.8791783729032847 -0.09026944551816385 0.22 12.52 0.7358102714353897 17932.90625 27851.529296875 81.33403015136719 77.29 -163.06338952496625 3.421488124327864 125.36265414671355 117.84276514063721 8.042088508605957 118.4449353440996 9.170000076293945 9.046954564381332 -0.45815018873582847 8.641677076898187 10.260065944719019
99-CGr26 1.439893584968174 150.49178309371396 2.073916412446775 -99 0.6307236332541705 0.4705789607482288 0.6043941717723068 -0.41951333486397413 0.53 -59.78 0.598234330833806 5030.11767578125 13539.9365234375 42.99068069458008 63.98161659032527 236.57453743408047 2.6050167609583537 4.3125432574528375 51.90849858712242 39.41764831542969 78.18404199547926 8.920000076293945 8.71865167413705 0.4814355002720602 8.704444776603152 8.701224395104056
127-CGr26 0.34320123712665285 150.49253358073602 2.0769444177067125 -99 1.818128276781845 0.9673921973487124 1.7377562330701561 -0.6933151613531393 0.26 83.19 0.7493246434257473 4674.662109375 9090.9365234375 34.58180236816406 84.28526004152278 -53.533014742618775 8.763218924848708 219.87222232785737 219.95219295041952 0.0 219.95219295041952 8.329999923706055 8.137801178158385 -1.198640695303106 7.867967766652847 10.291424091855268
41-CGr26 0.5307491663656005 150.49511615712512 2.065946837450892 -99 2.1972832869043892 0.0918596691849661 2.197288025786846 -32.01260095969128 0.5 -17.0 0.7234574316030691 7358.5576171875 15016.576171875 49.28852081298828 62.18387396060925 -212.02291557919108 11.525452654993233 123.48715637340771 131.91683402162286 0.0 131.91683402162286 9.510000228881836 9.324058411289032 -0.4957895866545836 8.381682526385578 9.964199608226862
128-CGr26 0.42535330522414116 150.4956994142694 2.0766285843907744 -99 3.838508752158102 0.08128989309949392 3.8385170306727088 -31.652880257940314 0.78 -89.72 0.7380190192496568 4932.2236328125 6443.6171875 29.198728561401367 39.94667766104589 -58.304880905906 17.49397543351092 169.12238855150804 140.84586378552913 0.0 140.84586378552913 8.4399995803833 8.509741916895777 -1.1302033036751364 8.22571009797963 10.402294069081124
123-CGr26 1.1587270635012201 150.49637074466935 2.076577668151424 -99 1.1932768354313767 0.6615950196444126 1.0482356137503925 -0.1232298432673328 0.27 -4.59 0.6369711161712146 2440.194580078125 8410.205078125 43.761962890625 74.34 143.18528907906796 15.768893321792314 24.382965557687516 51.49036997907061 37.18903350830078 75.45801130298172 9.130000114440918 8.923185289952533 0.03962088122313829 8.472239343424267 8.928460971484673
71-CGr26 0.9670195069930609 150.49713809328455 2.0700354126088327 -99 5.6438403593885695 0.7529754174061105 5.356812251831904 -0.905702784375471 0.66 -80.09 0.6633701992307559 23222.431640625 34946.49609375 145.72164916992188 52.76693512406972 100.58113347721019 11.556176887763616 172.76413081598443 160.63621796299583 29.690750122070312 166.56345318118193 9.75 9.601455988207574 0.566999036888509 9.460014663298729 10.727168557763484
36-CGr26 0.5623842076558179 150.49811423867206 2.065734503807055 3 1.0096618916187525 0.09453763030138133 1.0096640691572858 -31.411104933804104 0.61 38.12 0.7191294622500976 1401.97412109375 9827.37109375 42.07251739501953 53.92798563607321 34.88803475258749 5.6190998417132025 126.75550137162375 84.61711340308105 0.0 84.61711340308105 8.770000457763672 8.583390743747975 -0.6576258799132633 7.710694193733352 9.57000071129034

